Variational multiscale analysis: the fine-scale Green's function for stochastic partial differential equations

We present the variational multiscale (VMS) method for partial differential equations (PDEs) with stochastic coefficients and source terms. We use it as a method for generating accurate coarse-scale solutions while accounting for the effect of the unresolved fine scales through a model term that contains a fine-scale stochastic Green's function. For a natural choice of an "optimal" coarse-scale solution and L^2-orthogonal stochastic basis functions, we demonstrate that the fine-scale stochastic Green's function is intimately linked to its deterministic counterpart. In particular, (i) we demonstrate that whenever the deterministic fine-scale function vanishes, the stochastic fine-scale function satisfies a weaker, and discrete notion of vanishing stochastic coefficients, and (ii) derive an explicit formula for the fine-scale stochastic Green's function that only involves quantities needed to evaluate the fine-scale deterministic Green's function. We present numerical results that support our claims about the physical support of the stochastic fine-scale function, and demonstrate the benefit of using the VMS method when the fine-scale Green's function is approximated by an easier to implement, element Green's function.

==> graphics/makePlots/1rv/lP_ExactSoln.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-

import os, sys
import numpy as np
import scipy as sp
import matplotlib as mp
import matplotlib.pyplot as plt

##-----------------------------------------------------------------------------

figWidth      = 11
figHeight     = 8.5
fontSize      = 20
fontSizeTitle = 20
fontSizeTick  = 20
fontSizeLeg   = 20
mp.rc('font',**{'family':'serif','serif':['Computer Modern']})
mp.rcParams['text.usetex']         =  True
mp.rcParams['text.latex.unicode']  =  True
mp.rcParams['backend']             = 'pdf'
mp.rcParams['pdf.compression']     = 0
mp.rcParams['font.size']           = fontSize
mp.rcParams['axes.titlesize']      = fontSizeTitle
mp.rcParams['axes.labelsize']      = fontSize
mp.rcParams['legend.fontsize']     = fontSizeLeg
mp.rcParams['xtick.labelsize']     = fontSizeTick
mp.rcParams['ytick.labelsize']     = fontSizeTick
mp.rcParams['figure.figsize']      = [figWidth, figHeight]

##-----------------------------------------------------------------------------

## label + Title
## -------------
xLabel  = '$x$'
yLabel = '$u(x)$'

## xTick 
## -----
xMin        = 0.0
xMax        = 1.0
#xTickLabels = 
xNumTicks   = 5
xTicks      = np.linspace(xMin, xMax, xNumTicks)

## yTick 
## -----
yMin        = 0.0
#yMax        =
#yTickLabels =
#yNumTicks   =
#yTicks      = np.linspace(yMin, yMax, yNumTicks)

imgType   = 'pdf'
imgPrefix = '1RV_eg'

##-----------------------------------------------------------------------------

## Read data from matlab output

## data fomat [ xGrid uMin uMean uMax ]
fileName = 'Exact_Min_Mean_Max'
lineData = np.loadtxt(fileName)

xGrid = lineData[0,:]

uMin  = lineData[1,:]
uMean = lineData[2,:]
uMax  = lineData[3,:]

fig1 = plt.figure(1)
fig1.clf()

ax_phyVar = fig1.add_subplot(111)

legendStr = '$\\beta_{min}$'
plotMin = ax_phyVar.plot(xGrid,uMin,label=legendStr,\
                         linestyle='--',color='g',linewidth=2.0)

legendStr = '$\\beta_{mean}$'
plotMean = ax_phyVar.plot(xGrid,uMean,label=legendStr,\
                          linestyle='-',color='k',linewidth=2.0)

#plotMean = ax_phyVar.fill_between(xGrid,0,uMean,\
#                          linestyle='-',linewidth=0.0,\
#			  facecolor='#AACEFF')

legendStr = '$\\beta_{max}$'
plotMax = ax_phyVar.plot(xGrid,uMax,label=legendStr,\
                         linestyle='--',color='r',linewidth=2.0)

fillBtwnMinMean = ax_phyVar.fill_between(xGrid,uMin,uMean,\
                                         interpolate=True,\
                                         alpha=0.3, linewidth=0,facecolor='#CCFF99')

fillBtwnMeanMax = ax_phyVar.fill_between(xGrid,uMean,uMax,\
                                         interpolate=True,\
                                         alpha=0.3, linewidth=0,facecolor='#FF9966')
##-----------------------------------------------------------------------------

# Plot Make up
#-------------
ax_phyVar.grid(False)
ax_phyVar.set_xlabel(xLabel)
ax_phyVar.set_ylabel(yLabel)
ax_phyVar.set_ylim(ymin=yMin)

try:
    ax_phyVar.set_xlim(xMin,xMax)
except NameError:
    print "xLim undefined"
try:
    ax_phyVar.set_xticks(xTicks)
except NameError:
    print "xTicks undefined"
try:
    ax_phyVar.set_xticklabels(xTickLabels)
except NameError:
    print "xTickLabels undefined"

ax_phyVar.xaxis.labelpad=15
ax_phyVar.yaxis.labelpad=15

ax_phyVar.grid(True,'major',alpha=0.3)
ax_phyVar.yaxis.set_ticks(np.delete(ax_phyVar.yaxis.get_ticklocs(),0,0))

legendloc='best'
leg_phyVar=ax_phyVar.legend(loc=legendloc, numpoints=1, labelspacing=0.001, fancybox=True, shadow=False)
leg_phyVar.legendPatch.set_alpha(0.8)

plt.savefig(imgPrefix + '.' + imgType, dpi=1000)
plt.show()
##-----------------------------------------------------------------------------


==> graphics/makePlots/1rv/lP_Galerkin_VMS.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-
#-----------------------------------------------------------------------------

import os, sys 
import numpy as np
import matplotlib as mp
import matplotlib.pyplot as plt 

#-----------------------------------------------------------------------------

figWidth      = 11
figHeight     = 8.5 
fontSize      = 30
fontSizeTitle = 24
fontSizeTick  = 24
fontSizeLeg   = 24
mp.rc('font',**{'family':'serif','serif':['Computer Modern']})
mp.rcParams['text.usetex']        =  True
mp.rcParams['text.latex.unicode'] =  True
mp.rcParams['backend']            = 'pdf'
mp.rcParams['pdf.compression']    = 0 
mp.rcParams['font.size']          = fontSize
mp.rcParams['axes.titlesize']     = fontSizeTitle
mp.rcParams['axes.labelsize']     = fontSize
mp.rcParams['legend.fontsize']    = fontSizeLeg
mp.rcParams['xtick.labelsize']    = fontSizeTick
mp.rcParams['ytick.labelsize']    = fontSizeTick
mp.rcParams['figure.figsize']     = [figWidth, figHeight]

#-----------------------------------------------------------------------------

fileName    = 'Galerkin_Realization'
DataGalerkin= np.loadtxt(fileName)
fileName    = 'VMS_Realization'
DataVMS     = np.loadtxt(fileName)
fileName    = 'Exact_Realization'
DataExact   = np.loadtxt(fileName)

NodeCoord    = DataGalerkin[0,:]
GalerkinSoln = DataGalerkin[1,:]
NodeCoord    = DataVMS[0,:]
VMSSoln      = DataVMS[1,:]
PlotGrid     = DataExact[0,:]
ExactSoln    = DataExact[1,:]

fig1 = plt.figure(1)
fig1.clf()
ax1 = fig1.add_subplot(111)

myGalerkinColor ='#1EB20C'
myVMSColor      ='#E82C0C'
myExactColor    ='0.25'

legendStr = '$Galerkin$'
ax1.plot(NodeCoord,GalerkinSoln,label=legendStr,\
         linestyle='--',color=myGalerkinColor,linewidth=1.5,\
         marker='o',markersize=12,\
         markerfacecolor=myGalerkinColor,markeredgecolor='k',\
         markeredgewidth=1.0,\
	 )

legendStr = '$VMS$'
ax1.plot(NodeCoord,VMSSoln,label=legendStr,\
         linestyle='-.',color=myVMSColor,linewidth=1.5,\
         marker='*',markersize=12,\
         markerfacecolor=myVMSColor,markeredgecolor='k',\
         markeredgewidth=1.0,\
	 )

legendStr = '$Analytical$'
ax1.plot(PlotGrid,ExactSoln,label=legendStr,\
         linestyle='-',color=myExactColor,linewidth=2.0)

#-----------------------------------------------------------------------------

# Plot Make up

# label + Title
# -------------
#axTitle   = ''
xLabel    = '$x$'
#yLabel    = '$u(x,\\xi^{\\dagger})$'
yLabel    = '$u(x,\\tilde{\\xi})$'

# xTick 
# -----
xMin        = 0
xMax        = 1
xNumTicks   = 5
xTicks      = np.linspace(xMin, xMax, xNumTicks)
xTickLabels = ['0','0.25','0.5','0.75','1']


# yTick 
# -----
#yMin      =
#yMax      =
#yNumTicks =
#yTicks    = np.linspace(yMin, yMax, yNumTicks)

#-----------------------------------------------------------------------------

try:
    ax1.set_title(axTitle)
except NameError:
    print "axTitle undefined"

try:
    ax1.set_xticks(xTicks)
except NameError:
    print "xTicks undefined"

try:
    ax1.set_yticks(yTicks)
except NameError:
    print "yTicks undefined"

ax1.set_xlabel(xLabel)
ax1.set_ylabel(yLabel)
ax1.xaxis.labelpad=15
ax1.yaxis.labelpad=15

ax1.set_xticklabels(xTickLabels)
ax1.yaxis.set_ticks(np.delete(ax1.yaxis.get_ticklocs(),[0]))

ax1.grid(True,'major',alpha=0.3)

legendloc='best'
leg_ax1=ax1.legend(loc=legendloc, numpoints=1, labelspacing=0.001, fancybox=True, shadow=False)
leg_ax1.legendPatch.set_alpha(0.8)

imgPrefix = '1RV_LinePlot_GalerkinVMS_realization'
imgType   = 'eps'
plt.savefig(imgPrefix + '.' + imgType, dpi=1000)

plt.show()

#-----------------------------------------------------------------------------


==> graphics/makePlots/1rv/lP_Mean.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-
#-----------------------------------------------------------------------------

import os, sys 
import numpy as np
import scipy as sp
import matplotlib as mp
import matplotlib.pyplot as plt 
import matplotlib.cm as cm
import matplotlib.gridspec as GridSpec
from mpl_toolkits.mplot3d import Axes3D

#-----------------------------------------------------------------------------

figWidth      = 11
figHeight     = 8.5 
fontSize      = 30
fontSizeTitle = 24
fontSizeTick  = 24
fontSizeLeg   = 24

#fontprops = {'family':'sans-serif','sans-serif':['Helvetica'],'style':'normal'}
#mp.rc('font', **fontprops)
mp.rc('font',**{'family':'serif','serif':['Computer Modern']})
mp.rcParams['text.usetex']        =  True
mp.rcParams['text.latex.unicode'] =  True
mp.rcParams['backend']            = 'pdf'
mp.rcParams['pdf.compression']    = 0 
mp.rcParams['font.size']          = fontSize
mp.rcParams['axes.titlesize']     = fontSizeTitle
mp.rcParams['axes.labelsize']     = fontSize
mp.rcParams['legend.fontsize']    = fontSizeLeg
mp.rcParams['xtick.labelsize']    = fontSizeTick
mp.rcParams['ytick.labelsize']    = fontSizeTick
mp.rcParams['figure.figsize']     = [figWidth, figHeight]

#-----------------------------------------------------------------------------

fig1 = plt.figure(1)
fig1.clf()

ax1 = fig1.add_subplot(111)

#-----------------------------------------------------------------------------

## Plot Exact Solution
## -------------------

xLabel    = '$x$'
yLabel    = '$\\mathrm{E}[u]$'
#yLabel    = '$\\left|\\mathrm{E}[u^{h,p}-u]\\right|$'

## xTick 
## -----
xMin        = 0
xMax        = 1
xNumTicks   = 5
xTicks      = np.linspace(xMin, xMax, xNumTicks)
xTickLabels = ['0','0.25','0.5','0.75','1']

## yTick 
## -----
#yMin        = 0
#yMax        = 1
#yNumTicks   = 4
#yTicks      = np.linspace(yMin, yMax, yNumTicks)
#yTickLabels = []

## -----------------------------------------------------------------------------

fileName    = 'Galerkin_Mean'
DataGalerkin= np.loadtxt(fileName)
fileName    = 'VMS_Mean'
DataVMS     = np.loadtxt(fileName)
fileName    = 'Exact_Mean'
DataExact   = np.loadtxt(fileName)

NodeCoord    = DataGalerkin[0,:]
GalerkinSoln = DataGalerkin[1,:]
NodeCoord    = DataVMS[0,:]
VMSSoln      = DataVMS[1,:]
PlotGrid     = DataExact[0,:]
ExactSoln    = DataExact[1,:]

fileName = 'nNode'
nNode    = np.loadtxt(fileName)
nIntNode = nNode - 2 
IntNodeCoord = np.delete(NodeCoord,[0,nNode-1])

PlotCoord        = IntNodeCoord

PlotGalerkinData = np.delete(GalerkinSoln,[0,nNode-1])
PlotVMSData      = np.delete(VMSSoln,[0,nNode-1])
PlotExactData    = np.delete(ExactSoln,[0,nNode-1])

#PlotGalerkinData = np.delete(abs(GalerkinSoln-ExactSoln),[0,nNode-1])
#PlotVMSData      = np.delete(abs(VMSSoln-ExactSoln),[0,nNode-1])

myGalerkinColor ='#1EB20C'
myVMSColor      ='#E82C0C'
myExactColor    ='0.25'

legendStr = '$Galerkin$'
ax1.plot(PlotCoord,PlotGalerkinData,label=legendStr,\
         linewidth=0.0,\
         marker='o',markersize=12,\
         markerfacecolor=myGalerkinColor,
         markeredgewidth=1.0,\
         )

legendStr = '$VMS$'
ax1.plot(PlotCoord,PlotVMSData,label=legendStr,\
         linewidth=0.0,\
         marker='^',markersize=14,\
         markerfacecolor=myVMSColor,markeredgecolor='k',\
         markeredgewidth=1.0,\
         )

legendStr = '$Analytical$'
ax1.plot(PlotCoord,PlotExactData,label=legendStr,\
         linewidth=0.0,\
         marker='x',markersize=10,\
         markerfacecolor=myExactColor,markeredgecolor='k',\
         markeredgewidth=2.0,\
         )

## -----------------------------------------------------------------------------

# Plot Make up
#-------------

try:
    ax1.set_title(axTitle)
except NameError:
    print "axTitle undefined"

try:
    ax1.set_xticks(xTicks)
except NameError:
    print "xTicks undefined"
try:
   ax1.set_yticks(yTicks)
except NameError:
   print "yTicks undefined"

try:
    ax1.set_xticklabels(xTickLabels)
except NameError:
    print "xTickLabels undefined"
try:
    ax1.set_yticklabels(yTickLabels)
except NameError:
    print "yTickLabels undefined"

ax1.set_xlabel(xLabel)
ax1.set_ylabel(yLabel)
ax1.xaxis.labelpad=15
ax1.yaxis.labelpad=15

#ax1.set_yscale('log')

ax1.grid(True,'major',alpha=0.3)

ax1.yaxis.set_ticks(np.delete(ax1.yaxis.get_ticklocs(),0,0))

legendloc='best'
leg_ax1=ax1.legend(loc=legendloc, numpoints=1, labelspacing=0.001, fancybox=True, shadow=False)
leg_ax1.legendPatch.set_alpha(0.8)

##-----------------------------------------------------------------------------

imgPrefix = '1RV_LinePlot_Mean'
#imgPrefix = '1RV_LinePlot_Mean_Error'
imgType   = 'eps'

plt.savefig(imgPrefix + '.' + imgType, dpi=1000)
plt.show()

#-----------------------------------------------------------------------------


==> graphics/makePlots/1rv/lP_Mean_Error.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-
#-----------------------------------------------------------------------------

import os, sys 
import numpy as np
import scipy as sp
import matplotlib as mp
import matplotlib.pyplot as plt 
import matplotlib.cm as cm
import matplotlib.gridspec as GridSpec
from mpl_toolkits.mplot3d import Axes3D

#-----------------------------------------------------------------------------

figWidth      = 11
figHeight     = 8.5 
fontSize      = 20
fontSizeTitle = 20
fontSizeTick  = 20
fontSizeLeg   = 20

#fontprops = {'family':'sans-serif','sans-serif':['Helvetica'],'style':'normal'}
#mp.rc('font', **fontprops)
mp.rc('font',**{'family':'serif','serif':['Computer Modern']})
mp.rcParams['text.usetex']        =  True
mp.rcParams['text.latex.unicode'] =  True
mp.rcParams['backend']            = 'pdf'
mp.rcParams['pdf.compression']    = 0 
mp.rcParams['font.size']          = fontSize
mp.rcParams['axes.titlesize']     = fontSizeTitle
mp.rcParams['axes.labelsize']     = fontSize
mp.rcParams['legend.fontsize']    = fontSizeLeg
mp.rcParams['xtick.labelsize']    = fontSizeTick
mp.rcParams['ytick.labelsize']    = fontSizeTick
mp.rcParams['figure.figsize']     = [figWidth, figHeight]

#-----------------------------------------------------------------------------

fig1 = plt.figure(1)
fig1.clf()

ax1 = fig1.add_subplot(111)

#-----------------------------------------------------------------------------

## Plot Exact Solution
## -------------------

xLabel    = '$x$'
yLabel    = '$\\left|\\mathrm{E}[u^{h,p}-u]\\right|$'

## xTick 
## -----
xMin        = 0
xMax        = 1
xNumTicks   = 5
xTicks      = np.linspace(xMin, xMax, xNumTicks)
xTickLabels = ['0','0.25','0.5','0.75','1']

## yTick 
## -----
#yMin        = 0
#yMax        = 1
#yNumTicks   = 4
#yTicks      = np.linspace(yMin, yMax, yNumTicks)
#yTickLabels = []

## -----------------------------------------------------------------------------

fileName    = 'Galerkin_Mean'
DataGalerkin= np.loadtxt(fileName)
fileName    = 'VMS_Mean'
DataVMS     = np.loadtxt(fileName)
fileName    = 'Exact_Mean'
DataExact   = np.loadtxt(fileName)

NodeCoord    = DataGalerkin[0,:]
GalerkinSoln = DataGalerkin[1,:]
NodeCoord    = DataVMS[0,:]
VMSSoln      = DataVMS[1,:]
PlotGrid     = DataExact[0,:]
ExactSoln    = DataExact[1,:]

fileName = 'nNode'
nNode    = np.loadtxt(fileName)
nIntNode = nNode - 2 
IntNodeCoord = np.delete(NodeCoord,[0,nNode-1])

PlotCoord        = IntNodeCoord

PlotGalerkinData = np.delete(abs(GalerkinSoln-ExactSoln),[0,nNode-1])
PlotVMSData      = np.delete(abs(VMSSoln-ExactSoln),[0,nNode-1])

myGalerkinColor ='#1EB20C'
myVMSColor      ='#E82C0C'
myExactColor    ='0.25'

legendStr = '$Galerkin$'
ax1.plot(PlotCoord,PlotGalerkinData,label=legendStr,\
         linewidth=0.0,\
         marker='o',markersize=12,\
         markerfacecolor=myGalerkinColor,
         markeredgewidth=1.0,\
         )

legendStr = '$VMS$'
ax1.plot(PlotCoord,PlotVMSData,label=legendStr,\
         linewidth=0.0,\
         marker='^',markersize=14,\
         markerfacecolor=myVMSColor,markeredgecolor='k',\
         markeredgewidth=1.0,\
         )

## -----------------------------------------------------------------------------

# Plot Make up
#-------------

try:
    ax1.set_title(axTitle)
except NameError:
    print "axTitle undefined"

try:
    ax1.set_xticks(xTicks)
except NameError:
    print "xTicks undefined"
try:
   ax1.set_yticks(yTicks)
except NameError:
   print "yTicks undefined"

try:
    ax1.set_xticklabels(xTickLabels)
except NameError:
    print "xTickLabels undefined"
try:
    ax1.set_yticklabels(yTickLabels)
except NameError:
    print "yTickLabels undefined"

ax1.set_xlabel(xLabel)
ax1.set_ylabel(yLabel)
ax1.xaxis.labelpad=15
ax1.yaxis.labelpad=15

ax1.set_yscale('log')

ax1.grid(True,'major',alpha=0.3)

ax1.yaxis.set_ticks(np.delete(ax1.yaxis.get_ticklocs(),0,0))

legendloc='best'
leg_ax1=ax1.legend(loc=legendloc, numpoints=1, labelspacing=0.001, fancybox=True, shadow=False)
leg_ax1.legendPatch.set_alpha(0.8)

##-----------------------------------------------------------------------------

imgPrefix = '1RV_LinePlot_Mean_Error'
imgType   = 'pdf'

plt.savefig(imgPrefix + '.' + imgType, dpi=1000)
plt.show()

#-----------------------------------------------------------------------------


==> graphics/makePlots/1rv/lP_OBSolnCof.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-
#-----------------------------------------------------------------------------

import os, sys
import numpy as np
import matplotlib as mp
import matplotlib.pyplot as plt

#-----------------------------------------------------------------------------

figWidth      = 11
figHeight     = 8.5
fontSize      = 20
fontSizeTitle = 22
fontSizeTick  = 22
fontSizeLeg   = 20
mp.rc('font',**{'family':'serif','serif':['Computer Modern']})
mp.rcParams['text.usetex']        =  True
mp.rcParams['text.latex.unicode'] =  True
mp.rcParams['backend']            = 'pdf'
mp.rcParams['pdf.compression']    = 0
mp.rcParams['font.size']          = fontSize
mp.rcParams['axes.titlesize']     = fontSizeTitle
mp.rcParams['axes.labelsize']     = fontSize
mp.rcParams['legend.fontsize']    = fontSizeLeg
mp.rcParams['xtick.labelsize']    = fontSizeTick
mp.rcParams['ytick.labelsize']    = fontSizeTick
mp.rcParams['figure.figsize']     = [figWidth, figHeight]

#-----------------------------------------------------------------------------

class ReturnValue(object):
  def __init__(self,v0, v1, v2, v3, v4):
     self.nIntNode      = v0
     self.maxOrderGPC   = v1
     self.nGPCBasis     = v2
     self.OrderGPCBasis = v3
     self.OBSolnCof     = v4

def ReadFromFile(fileName):
    if (os.path.exists(fileName)):
       FileHandler = open(fileName,'r')

       v0 = int(FileHandler.readline())
       v1 = int(FileHandler.readline())
       v2 = int(FileHandler.readline())
       v3 = np.array(FileHandler.readline().split(), dtype=np.int)

       v4 = np.zeros([v2,v0],dtype=np.float)
       for i in range(0,v2):
           v4[i][:] = np.array(FileHandler.readline().split(), dtype=np.float)
       return ReturnValue(v0, v1, v2, v3, v4)
    else:
        sys.exit('File %s not in path' %fileName)

#-----------------------------------------------------------------------------

Suffix1 = '_OBSolnCof'
Suffix2 = '_AtCoarseMesh'

cG   = ReadFromFile('Galerkin' + Suffix1)
cVMS = ReadFromFile('VMS' + Suffix1)
exact= ReadFromFile('Exact' + Suffix1 ) 

maxOrderGPC   = cG.maxOrderGPC
nGPCBasis     = cG.nGPCBasis
OrderGPCBasis = cG.OrderGPCBasis
nIntNode      = cG.nIntNode
ListIntNode   = np.linspace(2, nIntNode+1, nIntNode)
IntNodeCoord  = np.delete(np.linspace(0,1,nIntNode+2),[0,nIntNode+1])

# Magnitude of the coarse solution
#GData   = np.absolute(cG.OBSolnCof)
#VMSData = np.absolute(cVMS.OBSolnCof)

# Error in the coarse solution
GData   = np.absolute(np.subtract(cG.OBSolnCof,exact.OBSolnCof))
VMSData = np.absolute(np.subtract(cVMS.OBSolnCof,exact.OBSolnCof))

# xTick 
# -----

#xLabel    = '$Node$ $index$'
#XPlotArray  = ListIntNode
#xMin        = 1
#xMax        = nIntNode+2
#xNumTicks   = nIntNode+2
#xTicks      = np.linspace(xMin, xMax, xNumTicks)
#xTickLabels = [str(1+1),'','','',str(5+1),'','','','',str(10+1),'','','','',str(15+1),'','','',str(19+1)]

xLabel    = '$x$'
XPlotArray = IntNodeCoord

xMin       = 0.0
xMax       = 1.0

xNumTicks  = 5

#xNumTicks  = nIntNode+2
#hElem = (xMax-xMin)/(nIntNode+1)
##xTickLabels = [str(1*hElem),'','','',str(5*hElem),'','','','',str(10*hElem),'','','','',str(15*hElem),'','','',str(19*hElem)]
#xTickLabels = ['0','','','',str(5*hElem),'','','','',str(10*hElem),'','','','',str(15*hElem),'','','','','',str(20*hElem)]

xTicks     = np.linspace(xMin, xMax, xNumTicks)

#-----------------------------------------------------------------------------

fig1 = plt.figure(1)
fig1.clf()
ax1 = fig1.add_subplot(111)

myGalerkinColor ='#1EB20C'
myVMSColor      ='#E82C0C'

minOrder = 0
maxOrder = 3

Marker          = ['o','D','x','1','3','4','2']
MarkerSize      = [10, 10, 10, 10, 10, 10,10]
MarkerFaceColor = [myGalerkinColor,myGalerkinColor,myGalerkinColor,myGalerkinColor,myGalerkinColor,myGalerkinColor,myGalerkinColor]
MarkerEdgeWidth = [0,2,2,2,2,2,2]
MarkerEdgeColor = ['k','k',myGalerkinColor,myGalerkinColor,myGalerkinColor,myGalerkinColor,myGalerkinColor]
LegendFlag = np.tile(True, (maxOrderGPC+1,1))
for iGPC in range(0,nGPCBasis):
    iGPCOrder = OrderGPCBasis[iGPC]
    if iGPCOrder>=minOrder and iGPCOrder<=maxOrder:
       if LegendFlag[iGPCOrder]:
          LegendFlag[iGPCOrder] = False
	  #legendStr = '$Galerkin$, $gPC$ order = ' + str(iGPCOrder)
	  legendStr = '$m='+ str(iGPCOrder) + ', Galerkin$'
          ax1.plot(XPlotArray,GData[iGPC][:],linestyle='None',label=legendStr,\
                   marker=Marker[iGPCOrder],markersize=MarkerSize[iGPCOrder],\
                   markerfacecolor=MarkerFaceColor[iGPCOrder],\
                   markeredgecolor=MarkerEdgeColor[iGPCOrder],\
                   markeredgewidth=MarkerEdgeWidth[iGPCOrder],\
                   )
       else:
          ax1.plot(XPlotArray,GData[iGPC][:],linestyle='None',\
                   marker=Marker[iGPCOrder],markersize=MarkerSize[iGPCOrder],\
                   markerfacecolor=MarkerFaceColor[iGPCOrder],\
                   markeredgecolor=MarkerEdgeColor[iGPCOrder],\
                   markeredgewidth=MarkerEdgeWidth[iGPCOrder],\
                   )

Marker          = ['^','s','*','1','3','4','2']
MarkerSize      = [10, 10, 12, 10, 10, 10,10]
MarkerEdgeWidth = [1,2,1,2,2,2,2]
MarkerFaceColor = [myVMSColor,myVMSColor,myVMSColor,myVMSColor,myVMSColor,myVMSColor,myVMSColor]
MarkerEdgeColor = ['k','k','k',myVMSColor,myVMSColor,myVMSColor,myVMSColor]
LegendFlag = np.tile(True, (maxOrderGPC+1,1))
for iGPC in range(0,nGPCBasis):
    iGPCOrder = OrderGPCBasis[iGPC]
    if iGPCOrder>=minOrder and iGPCOrder<=maxOrder:
       if LegendFlag[iGPCOrder]:
          LegendFlag[iGPCOrder] = False
	  #legendStr = '$VMS$, $\\quad$ $gPC$ order = ' + str(iGPCOrder)
	  legendStr = '$m='+ str(iGPCOrder) + ', VMS$'
          ax1.plot(XPlotArray,VMSData[iGPC][:],linestyle='None',label=legendStr,\
                   marker=Marker[iGPCOrder],markersize=MarkerSize[iGPCOrder],\
                   markerfacecolor=MarkerFaceColor[iGPCOrder],\
                   markeredgecolor=MarkerEdgeColor[iGPCOrder],\
                   markeredgewidth=MarkerEdgeWidth[iGPCOrder],\
                   )
       else:	  
          ax1.plot(XPlotArray,VMSData[iGPC][:],linestyle='None',\
                   marker=Marker[iGPCOrder],markersize=MarkerSize[iGPCOrder],\
                   markerfacecolor=MarkerFaceColor[iGPCOrder],\
                   markeredgecolor=MarkerEdgeColor[iGPCOrder],\
                   markeredgewidth=MarkerEdgeWidth[iGPCOrder],\
                   )

#-----------------------------------------------------------------------------

# Plot Make up

# label + Title
# -------------
#axTitle   = '$$'
#yLabel    = '$|u^{h,p}_{i,m} - u_{i,m}|$'
yLabel    = '$|\\hat{u}^{h,p}_{i,m} - \\hat{u}_{i,m}|$'
#yLabel    = '$Absolute$ $error$ $of$ $gPC$ $coefficient$'
#yLabel    = '$Magnitude$ $of$ $gPC$ $coefficient$'

ax1.grid(True,'major',alpha=0.3)

ax1.set_xlabel(xLabel)
ax1.set_ylabel(yLabel)
ax1.set_yscale('log')
#ax1.set_ylim(ymin=yMin,ymax=yMax)

try:
    ax1.set_title(axTitle)
except NameError:
    print "axTitle undefined"

try:
    ax1.set_xticks(xTicks)
except NameError:
    print "xTicks undefined"
try:
    ax1.set_yticks(yTicks)
except NameError:
    print "yTicks undefined"

try:
    ax1.set_xticklabels(xTickLabels)
except NameError:
    print "xTickLabels undefined"
try:
    ax1.set_yticklabels(yTickLabels)
except NameError:
    print "yTickLabels undefined"

#ax1.xaxis.set_ticks(np.delete(ax1.xaxis.get_ticklocs(),[0,nIntNode+1]))
ax1.yaxis.set_ticks(np.delete(ax1.yaxis.get_ticklocs(),[0]))

ax1.xaxis.labelpad=15
ax1.yaxis.labelpad=15

legendloc='lower right'
leg_ax1=ax1.legend(loc=legendloc, numpoints=1, labelspacing=0.001, fancybox=True, shadow=False)
leg_ax1.legendPatch.set_alpha(0.8)

#ax1.text(0.05,0.9,'Galerkin',\
#         transform = ax1.transAxes, size='large', bbox=dict(facecolor='green', alpha=0.4))
#ax1.text(0.05,0.95,'VMS     ',\
#         transform = ax1.transAxes, size='large', bbox=dict(facecolor='red', alpha=0.4))

imgType   = 'eps'
imgPrefix = '1RV_linePlot_Error_OBSolnCof'
plt.savefig(imgPrefix + '.' + imgType, dpi=1000)

plt.show()
#-----------------------------------------------------------------------------


==> graphics/makePlots/1rv/lP_Variance.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-
#-----------------------------------------------------------------------------

import os, sys 
import numpy as np
import scipy as sp
import matplotlib as mp
import matplotlib.pyplot as plt 
from matplotlib.ticker import ScalarFormatter, FormatStrFormatter

#-----------------------------------------------------------------------------

figWidth      = 11
figHeight     = 8.5 
fontSize      = 30
fontSizeTitle = 24
fontSizeTick  = 24
fontSizeLeg   = 24

#fontprops = {'family':'sans-serif','sans-serif':['Helvetica'],'style':'normal'}
#mp.rc('font', **fontprops)
mp.rc('font',**{'family':'serif','serif':['Computer Modern']})
mp.rcParams['text.usetex']        =  True
mp.rcParams['text.latex.unicode'] =  True
mp.rcParams['backend']            = 'pdf'
mp.rcParams['pdf.compression']    = 0 
mp.rcParams['font.size']          = fontSize
mp.rcParams['axes.titlesize']     = fontSizeTitle
mp.rcParams['axes.labelsize']     = fontSize
mp.rcParams['legend.fontsize']    = fontSizeLeg
mp.rcParams['xtick.labelsize']    = fontSizeTick
mp.rcParams['ytick.labelsize']    = fontSizeTick
mp.rcParams['figure.figsize']     = [figWidth, figHeight]

#-----------------------------------------------------------------------------
class FixedOrderFormatter(ScalarFormatter):
    """Formats axis ticks using scientific notation with a constant order of 
            magnitude"""
    def __init__(self, order_of_mag=0, useOffset=True, useMathText=False):
        self._order_of_mag = order_of_mag
        ScalarFormatter.__init__(self, useOffset=useOffset, 
        useMathText=useMathText)
    def _set_orderOfMagnitude(self, range):
        """Over-riding this to avoid having orderOfMagnitude reset elsewhere"""
        self.orderOfMagnitude = self._order_of_mag
#-----------------------------------------------------------------------------


fig1 = plt.figure(1)
fig1.clf()

ax1 = fig1.add_subplot(111)

#-----------------------------------------------------------------------------

## Plot Exact Solution
## -------------------

xLabel    = '$x$'
yLabel    = '$\mathrm{Var}(u)$'
#yLabel    = '$\\left| \mathrm{Var}(u^{h,p}) - \mathrm{Var}(u) \\right|$'


## xTick 
## -----
xMin        = 0
xMax        = 1
xNumTicks   = 5
xTicks      = np.linspace(xMin, xMax, xNumTicks)
xTickLabels = ['0','0.25','0.5','0.75','1']

## yTick 
## -----
#yMin        = 0
#yMax        = 1
#yNumTicks   = 4
#yTicks      = np.linspace(yMin, yMax, yNumTicks)
#yTickLabels = []

## -----------------------------------------------------------------------------

fileName    = 'Galerkin_Variance'
DataGalerkin= np.loadtxt(fileName)
fileName    = 'VMS_Variance'
DataVMS     = np.loadtxt(fileName)
fileName    = 'Exact_Variance'
DataExact   = np.loadtxt(fileName)

NodeCoord    = DataGalerkin[0,:]
GalerkinSoln = DataGalerkin[1,:]
NodeCoord    = DataVMS[0,:]
VMSSoln      = DataVMS[1,:]
PlotGrid     = DataExact[0,:]
ExactSoln    = DataExact[1,:]

fileName = 'nNode'
nNode    = np.loadtxt(fileName)
nIntNode = nNode - 2 
IntNodeCoord = np.delete(NodeCoord,[0,nNode-1])

PlotCoord        = IntNodeCoord

PlotGalerkinData = np.delete(GalerkinSoln,[0,nNode-1])
PlotVMSData      = np.delete(VMSSoln,[0,nNode-1])
PlotExactData    = np.delete(ExactSoln,[0,nNode-1])

#PlotGalerkinData = np.delete(abs(GalerkinSoln-ExactSoln),[0,nNode-1])
#PlotVMSData      = np.delete(abs(VMSSoln-ExactSoln),[0,nNode-1])

myGalerkinColor ='#1EB20C'
myVMSColor      ='#E82C0C'
myExactColor    ='0.25'

legendStr = '$Galerkin$'
ax1.plot(PlotCoord,PlotGalerkinData,label=legendStr,\
         linewidth=0.0,\
         marker='o',markersize=12,\
         markerfacecolor=myGalerkinColor,
         markeredgewidth=1.0,\
         )

legendStr = '$VMS$'
ax1.plot(PlotCoord,PlotVMSData,label=legendStr,\
         linewidth=0.0,\
         marker='^',markersize=14,\
         markerfacecolor=myVMSColor,markeredgecolor='k',\
         markeredgewidth=1.0,\
         )

legendStr = '$Analytical$'
ax1.plot(PlotCoord,PlotExactData,label=legendStr,\
         linewidth=0.0,\
         marker='x',markersize=10,\
         markerfacecolor=myExactColor,markeredgecolor='k',\
         markeredgewidth=2.0,\
         )

## -----------------------------------------------------------------------------

# Plot Make up
#-------------

try:
    ax1.set_title(axTitle)
except NameError:
    print "axTitle undefined"

try:
    ax1.set_xticks(xTicks)
except NameError:
    print "xTicks undefined"
try:
   ax1.set_yticks(yTicks)
except NameError:
   print "yTicks undefined"

try:
    ax1.set_xticklabels(xTickLabels)
except NameError:
    print "xTickLabels undefined"
try:
    ax1.set_yticklabels(yTickLabels)
except NameError:
    print "yTickLabels undefined"

ax1.set_xlabel(xLabel)
ax1.set_ylabel(yLabel)
ax1.xaxis.labelpad=15
ax1.yaxis.labelpad=15

#ax1.set_yscale('log')
ax1.yaxis.set_major_formatter(FixedOrderFormatter(-2))

ax1.grid(True,'major',alpha=0.3)

ax1.yaxis.set_ticks(np.delete(ax1.yaxis.get_ticklocs(),0,0))

legendloc='best'
leg_ax1=ax1.legend(loc=legendloc, numpoints=1, labelspacing=0.001, fancybox=True, shadow=False)
leg_ax1.legendPatch.set_alpha(0.8)

##-----------------------------------------------------------------------------

imgPrefix = '1RV_LinePlot_Variance'
#imgPrefix = '1RV_LinePlot_Variance_Error'
imgType   = 'eps'

plt.savefig(imgPrefix + '.' + imgType, dpi=1000)
plt.show()

#-----------------------------------------------------------------------------


==> graphics/makePlots/1rv/lP_Variance_Error.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-
#-----------------------------------------------------------------------------

import os, sys 
import numpy as np
import scipy as sp
import matplotlib as mp
import matplotlib.pyplot as plt 
from matplotlib.ticker import ScalarFormatter, FormatStrFormatter

#-----------------------------------------------------------------------------

figWidth      = 11
figHeight     = 8.5 
fontSize      = 20
fontSizeTitle = 20
fontSizeTick  = 20
fontSizeLeg   = 20

#fontprops = {'family':'sans-serif','sans-serif':['Helvetica'],'style':'normal'}
#mp.rc('font', **fontprops)
mp.rc('font',**{'family':'serif','serif':['Computer Modern']})
mp.rcParams['text.usetex']        =  True
mp.rcParams['text.latex.unicode'] =  True
mp.rcParams['backend']            = 'pdf'
mp.rcParams['pdf.compression']    = 0 
mp.rcParams['font.size']          = fontSize
mp.rcParams['axes.titlesize']     = fontSizeTitle
mp.rcParams['axes.labelsize']     = fontSize
mp.rcParams['legend.fontsize']    = fontSizeLeg
mp.rcParams['xtick.labelsize']    = fontSizeTick
mp.rcParams['ytick.labelsize']    = fontSizeTick
mp.rcParams['figure.figsize']     = [figWidth, figHeight]

#-----------------------------------------------------------------------------
class FixedOrderFormatter(ScalarFormatter):
    """Formats axis ticks using scientific notation with a constant order of 
            magnitude"""
    def __init__(self, order_of_mag=0, useOffset=True, useMathText=False):
        self._order_of_mag = order_of_mag
        ScalarFormatter.__init__(self, useOffset=useOffset, 
        useMathText=useMathText)
    def _set_orderOfMagnitude(self, range):
        """Over-riding this to avoid having orderOfMagnitude reset elsewhere"""
        self.orderOfMagnitude = self._order_of_mag
#-----------------------------------------------------------------------------


fig1 = plt.figure(1)
fig1.clf()

ax1 = fig1.add_subplot(111)

#-----------------------------------------------------------------------------

## Plot Exact Solution
## -------------------

xLabel    = '$x$'
yLabel    = '$\\left| \mathrm{Var}(u^{h,p}) - \mathrm{Var}(u) \\right|$'


## xTick 
## -----
xMin        = 0
xMax        = 1
xNumTicks   = 5
xTicks      = np.linspace(xMin, xMax, xNumTicks)
xTickLabels = ['0','0.25','0.5','0.75','1']

## yTick 
## -----
#yMin        = 0
#yMax        = 1
#yNumTicks   = 4
#yTicks      = np.linspace(yMin, yMax, yNumTicks)
#yTickLabels = []

## -----------------------------------------------------------------------------

fileName    = 'Galerkin_Variance'
DataGalerkin= np.loadtxt(fileName)
fileName    = 'VMS_Variance'
DataVMS     = np.loadtxt(fileName)
fileName    = 'Exact_Variance'
DataExact   = np.loadtxt(fileName)

NodeCoord    = DataGalerkin[0,:]
GalerkinSoln = DataGalerkin[1,:]
NodeCoord    = DataVMS[0,:]
VMSSoln      = DataVMS[1,:]
PlotGrid     = DataExact[0,:]
ExactSoln    = DataExact[1,:]

fileName = 'nNode'
nNode    = np.loadtxt(fileName)
nIntNode = nNode - 2 
IntNodeCoord = np.delete(NodeCoord,[0,nNode-1])

PlotCoord        = IntNodeCoord

PlotGalerkinData = np.delete(abs(GalerkinSoln-ExactSoln),[0,nNode-1])
PlotVMSData      = np.delete(abs(VMSSoln-ExactSoln),[0,nNode-1])

myGalerkinColor ='#1EB20C'
myVMSColor      ='#E82C0C'
myExactColor    ='0.25'

legendStr = '$Galerkin$'
ax1.plot(PlotCoord,PlotGalerkinData,label=legendStr,\
         linewidth=0.0,\
         marker='o',markersize=12,\
         markerfacecolor=myGalerkinColor,
         markeredgewidth=1.0,\
         )

legendStr = '$VMS$'
ax1.plot(PlotCoord,PlotVMSData,label=legendStr,\
         linewidth=0.0,\
         marker='^',markersize=14,\
         markerfacecolor=myVMSColor,markeredgecolor='k',\
         markeredgewidth=1.0,\
         )

## -----------------------------------------------------------------------------

# Plot Make up
#-------------

try:
    ax1.set_title(axTitle)
except NameError:
    print "axTitle undefined"

try:
    ax1.set_xticks(xTicks)
except NameError:
    print "xTicks undefined"
try:
   ax1.set_yticks(yTicks)
except NameError:
   print "yTicks undefined"

try:
    ax1.set_xticklabels(xTickLabels)
except NameError:
    print "xTickLabels undefined"
try:
    ax1.set_yticklabels(yTickLabels)
except NameError:
    print "yTickLabels undefined"

ax1.set_xlabel(xLabel)
ax1.set_ylabel(yLabel)
ax1.xaxis.labelpad=15
ax1.yaxis.labelpad=15

ax1.set_yscale('log')
#ax1.yaxis.set_major_formatter(FixedOrderFormatter(-2))

ax1.grid(True,'major',alpha=0.3)

ax1.yaxis.set_ticks(np.delete(ax1.yaxis.get_ticklocs(),0,0))

legendloc='best'
leg_ax1=ax1.legend(loc=legendloc, numpoints=1, labelspacing=0.001, fancybox=True, shadow=False)
leg_ax1.legendPatch.set_alpha(0.8)

##-----------------------------------------------------------------------------

imgPrefix = '1RV_LinePlot_Variance_Error'
imgType   = 'pdf'

plt.savefig(imgPrefix + '.' + imgType, dpi=300)
plt.show()

#-----------------------------------------------------------------------------


==> graphics/makePlots/1rv/lP_lP_Mean_Variance.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-
#-----------------------------------------------------------------------------

import os, sys 
import numpy as np
import scipy as sp
import matplotlib as mp
import matplotlib.pyplot as plt 
import matplotlib.cm as cm
import matplotlib.gridspec as GridSpec
from matplotlib.ticker import ScalarFormatter, FormatStrFormatter

#-----------------------------------------------------------------------------

figWidth      = 15
figHeight     = 9.5 
fontSize      = 20
fontSizeTitle = 20
fontSizeTick  = 20
fontSizeLeg   = 20

#fontprops = {'family':'sans-serif','sans-serif':['Helvetica'],'style':'normal'}
#mp.rc('font', **fontprops)
mp.rc('font',**{'family':'serif','serif':['Computer Modern']})
mp.rcParams['text.usetex']        =  True
mp.rcParams['text.latex.unicode'] =  True
mp.rcParams['backend']            = 'pdf'
mp.rcParams['pdf.compression']    = 0 
mp.rcParams['font.size']          = fontSize
mp.rcParams['axes.titlesize']     = fontSizeTitle
mp.rcParams['axes.labelsize']     = fontSize
mp.rcParams['legend.fontsize']    = fontSizeLeg
mp.rcParams['xtick.labelsize']    = fontSizeTick
mp.rcParams['ytick.labelsize']    = fontSizeTick
mp.rcParams['figure.figsize']     = [figWidth, figHeight]

#-----------------------------------------------------------------------------

class FixedOrderFormatter(ScalarFormatter):
    """Formats axis ticks using scientific notation with a constant order of magnitude"""
    def __init__(self, order_of_mag=0, useOffset=True, useMathText=False):
        self._order_of_mag = order_of_mag
        ScalarFormatter.__init__(self, useOffset=useOffset,useMathText=useMathText)
    def _set_orderOfMagnitude(self, range):
        """Over-riding this to avoid having orderOfMagnitude reset elsewhere"""
        self.orderOfMagnitude = self._order_of_mag

#-----------------------------------------------------------------------------

# fig1 = plt.figure(figsize=(figWidth,figWidth/2.0),dpi=1000)
fig1 = plt.figure(1)
fig1.clf()
gs = GridSpec.GridSpec(1,2)

ax1 = fig1.add_subplot(gs[0,0:1])
ax2 = fig1.add_subplot(gs[0,1:])

#-----------------------------------------------------------------------------

## xTick 
## -----
xMin        = 0
xMax        = 1
xNumTicks   = 5
xTicks      = np.linspace(xMin, xMax, xNumTicks)

myGalerkinColor ='#1EB20C'
myVMSColor      ='#E82C0C'
myExactColor    ='0.25'

fileName = 'nNode'
nNode    = np.loadtxt(fileName)
nIntNode = nNode - 2


##-----------------------------------------------------------------------------
##-----------------------------------------------------------------------------

## Plot Mean
## ---------

fileName    = 'Galerkin_Mean'
DataGalerkin= np.loadtxt(fileName)
fileName    = 'VMS_Mean'
DataVMS     = np.loadtxt(fileName)
fileName    = 'Exact_Mean'
DataExact   = np.loadtxt(fileName)

NodeCoord    = DataGalerkin[0,:]
GalerkinSoln = DataGalerkin[1,:]
NodeCoord    = DataVMS[0,:]
VMSSoln      = DataVMS[1,:]
PlotGrid     = DataExact[0,:]
ExactSoln    = DataExact[1,:]

IntNodeCoord     = np.delete(NodeCoord,[0,nNode-1])
PlotCoord        = IntNodeCoord
PlotGrid         = np.delete(PlotGrid,[0,nNode-1])

PlotGalerkinData = np.delete(GalerkinSoln,[0,nNode-1])
PlotVMSData      = np.delete(VMSSoln,[0,nNode-1])
PlotExactData    = np.delete(ExactSoln,[0,nNode-1])

#PlotGalerkinData = np.delete(abs(GalerkinSoln-ExactSoln),[0,nNode-1])
#PlotVMSData      = np.delete(abs(VMSSoln-ExactSoln),[0,nNode-1])

legendStr = '$Galerkin$'
ax1.plot(PlotCoord,PlotGalerkinData,label=legendStr,\
         linewidth=0.0,\
         marker='o',markersize=12,\
         markerfacecolor=myGalerkinColor,
         markeredgewidth=1.0,\
         )

legendStr = '$VMS$'
ax1.plot(PlotCoord,PlotVMSData,label=legendStr,\
         linewidth=0.0,\
         marker='^',markersize=14,\
         markerfacecolor=myVMSColor,markeredgecolor='k',\
         markeredgewidth=1.0,\
         )

legendStr = '$Analytical$'
ax1.plot(PlotGrid,PlotExactData,label=legendStr,\
         linewidth=0.0,\
         marker='x',markersize=10,\
         markerfacecolor=myExactColor,markeredgecolor='k',\
         markeredgewidth=2.0,\
	 )

# Plot Make up
## -----------

#ax1.set_yscale('log')
ax1.grid(True,'major',alpha=0.3)

xLabel    = '$x$'
#yLabel    = '$\\left|\\mathrm{E}[u^{h,p}-u]\\right|$'
yLabel    = '$\\mathrm{E}[u]$'

ax1.set_xlabel(xLabel)
ax1.set_ylabel(yLabel)
ax1.xaxis.labelpad=15
ax1.yaxis.labelpad=15

ax1.set_title('(a)',position=(0.5,-0.20),transform=ax1.transAxes,
              fontsize=16, fontweight='bold')

ax1.set_xticks(xTicks)
xTickLabels = ['0','0.25','0.5','0.75','1']
ax1.set_xticklabels(xTickLabels)
ax1.yaxis.set_ticks(np.delete(ax1.yaxis.get_ticklocs(),0,0))

legendloc='best'
leg_ax1=ax1.legend(loc=legendloc, numpoints=1, labelspacing=0.001, fancybox=True, shadow=False)
leg_ax1.legendPatch.set_alpha(0.8)

## -----------------------------------------------------------------------------
## -----------------------------------------------------------------------------

## Plot Variance
## -------------

fileName    = 'Galerkin_Variance'
DataGalerkin= np.loadtxt(fileName)
fileName    = 'VMS_Variance'
DataVMS     = np.loadtxt(fileName)
fileName    = 'Exact_Variance'
DataExact   = np.loadtxt(fileName)

NodeCoord    = DataGalerkin[0,:]
GalerkinSoln = DataGalerkin[1,:]
NodeCoord    = DataVMS[0,:]
VMSSoln      = DataVMS[1,:]
ExactSoln    = DataExact[1,:]

PlotGalerkinData = np.delete(GalerkinSoln,[0,nNode-1])
PlotVMSData      = np.delete(VMSSoln,[0,nNode-1])
PlotExactData    = np.delete(ExactSoln,[0,nNode-1])

#PlotGalerkinData = np.delete(abs(GalerkinSoln-ExactSoln),[0,nNode-1])
#PlotVMSData      = np.delete(abs(VMSSoln-ExactSoln),[0,nNode-1])

legendStr = '$Galerkin$'
ax2.plot(PlotCoord,PlotGalerkinData,label=legendStr,\
         linewidth=0.0,\
         marker='o',markersize=12,\
         markerfacecolor=myGalerkinColor,
         markeredgewidth=1.0,\
         )

legendStr = '$VMS$'
ax2.plot(PlotCoord,PlotVMSData,label=legendStr,\
         linewidth=0.0,\
         marker='^',markersize=14,\
         markerfacecolor=myVMSColor,markeredgecolor='k',\
         markeredgewidth=1.0,\
         )

legendStr = '$Analytical$'
ax2.plot(PlotGrid,PlotExactData,label=legendStr,\
         linewidth=0.0,\
         marker='x',markersize=10,\
         markerfacecolor=myExactColor,markeredgecolor='k',\
         markeredgewidth=2.0,\
	 )

# Plot Make up
## -----------

#ax2.set_yscale('log')
ax2.grid(True,'major',alpha=0.3)

xLabel    = '$x$'
#yLabel    = '$\\left| \mathrm{Var}(u^{h,p}) - \mathrm{Var}(u) \\right|$'
yLabel    = '$\\mathrm{Var}(u)$'

ax2.set_xlabel(xLabel)
ax2.set_ylabel(yLabel)
ax2.xaxis.labelpad=15
ax2.yaxis.labelpad=15

ax2.set_title('(b)',position=(0.5,-0.20),transform=ax2.transAxes,
              fontsize=16, fontweight='bold')

ax2.set_xticks(xTicks)
xTickLabels = ['0','0.25','0.5','0.75','1']
ax2.set_xticklabels(xTickLabels)

ax2.yaxis.set_major_formatter(FixedOrderFormatter(-2))
ax2.yaxis.set_ticks(np.delete(ax2.yaxis.get_ticklocs(),0,0))

legendloc='best'
leg_ax2=ax2.legend(loc=legendloc, numpoints=1, labelspacing=0.001, fancybox=True, shadow=False)
leg_ax2.legendPatch.set_alpha(0.8)

## -----------------------------------------------------------------------------
## -----------------------------------------------------------------------------

gs.tight_layout(fig1,w_pad=3.5,pad=1.08)

imgPrefix = '1RV_LinePlot_LinePlot_Mean_Variance'
imgType   = 'pdf'
plt.savefig(imgPrefix + '.' + imgType, dpi=1000)

plt.show()

#-----------------------------------------------------------------------------


==> graphics/makePlots/1rv/sP3D_ExactSoln.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-
#-----------------------------------------------------------------------------

import os, sys 
import numpy as np
import scipy as sp
import matplotlib as mp
import matplotlib.pyplot as plt 
import matplotlib.cm as cm
import matplotlib.gridspec as GridSpec
from mpl_toolkits.mplot3d import Axes3D

#-----------------------------------------------------------------------------

figWidth      = 11
figHeight     = 8.5 
fontSize      = 30
fontSizeTitle = 24
fontSizeTick  = 24
fontSizeLeg   = 24

#fontprops = {'family':'sans-serif','sans-serif':['Helvetica'],'style':'normal'}
#mp.rc('font', **fontprops)
mp.rc('font',**{'family':'serif','serif':['Computer Modern']})
mp.rcParams['text.usetex']        =  True
mp.rcParams['text.latex.unicode'] =  True
mp.rcParams['backend']            = 'pdf'
mp.rcParams['pdf.compression']    = 0 
mp.rcParams['font.size']          = fontSize
mp.rcParams['axes.titlesize']     = fontSizeTitle
mp.rcParams['axes.labelsize']     = fontSize
mp.rcParams['legend.fontsize']    = fontSizeLeg
mp.rcParams['xtick.labelsize']    = fontSizeTick
mp.rcParams['ytick.labelsize']    = fontSizeTick
mp.rcParams['figure.figsize']     = [figWidth, figHeight]

#-----------------------------------------------------------------------------

fig1 = plt.figure(1)
fig1.clf()
ax1 = fig1.add_subplot(111,projection='3d')

#-----------------------------------------------------------------------------

sVar =  0.7577

## Plot Exact Solution
## -------------------

xLabel    = '$x$'
yLabel    = '$\\xi$'
#zLabel    = '$u_{Analytical}(x,\\xi)$'
zLabel    = '$u\\bigl(x,\\xi\\bigr)$'

## xTick 
## -----
xMin        = 0
xMax        = 1
xNumTicks   = 3
xTicks      = np.linspace(xMin, xMax, xNumTicks)
xTickLabels = ['0', '0.5', '1']

## yTick 
## -----
yMin        = 0
yMax        = 1
yNumTicks   = 4
yTicks      = [0.0, 0.5,sVar,1.0]
#yTickLabels = ['0', '0.5', '$\\xi^{\\dagger}=\mathbf{.76}$' ,'1']
yTickLabels = ['0', '0.5', '$\\tilde{\\xi}=\mathbf{.76}$' ,'1']

# Create grid for surf plot
## ----------------------------
nXGridPoints=100
nSGridPoints=100
X=np.linspace(0.0,1.0,nXGridPoints)
S=np.linspace(0.0,1.0,nSGridPoints)
XGrid, SGrid = np.meshgrid(X, S)

## Read data from matlab output
## ----------------------------
fileName = 'Exact_xs_Plane'
eSoln = np.loadtxt(fileName)

eSolnMax = np.max(np.max(eSoln))
eSolnMin = np.min(np.min(eSoln))

## Plot the surface and wireframe
## ------------------------------
sH = ax1.plot_surface(XGrid,SGrid,eSoln,rstride=01,cstride=01,alpha=1.0,
                     cmap=cm.YlGn,#cm.RdYlGn_r,
                     vmin=eSolnMin,vmax=eSolnMax,
                     linewidth=0, antialiased=True)
ax1.plot_wireframe(XGrid,SGrid,eSoln,rstride=10,cstride=10,
                   color='0.25',linewidth=0.5)


# Plot Make up
#-------------

try:
    ax1.set_title(axTitle)
except NameError:
    print "axTitle undefined"

try:
    ax1.set_xticks(xTicks)
except NameError:
    print "xTicks undefined"
try:
   ax1.set_yticks(yTicks)
except NameError:
   print "yTicks undefined"

try:
    ax1.set_xticklabels(xTickLabels)
except NameError:
    print "xTickLabels undefined"
try:
    ax1.set_yticklabels(yTickLabels)
except NameError:
    print "yTickLabels undefined"

ax1.view_init(elev=30,azim=60)

ax1.set_xlabel(xLabel)
ax1.set_ylabel(yLabel)
#ax1.xaxis.labelpad=15
#ax1.yaxis.labelpad=15
#ax1.zaxis.labelpad=15
#ax1.set_zlabel('$Analytical$ $solution$')
ax1.set_zlabel(zLabel)

ax1.set_zlim([eSolnMin,eSolnMax])

ax1.w_xaxis.set_pane_color((1.0, 1.0, 1.0, 1.0))
ax1.w_yaxis.set_pane_color((1.0, 1.0, 1.0, 1.0))
ax1.w_zaxis.set_pane_color((1.0, 1.0, 1.0, 1.0))

##-----------------------------------------------------------------------------

imgPrefix = '1RV_surfPlot_ExactSoln'
imgType   = 'eps'
plt.savefig(imgPrefix + '.' + imgType, dpi=300)

plt.show()

#-----------------------------------------------------------------------------


==> graphics/makePlots/1rv/sP3D_lP_realization.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-
#-----------------------------------------------------------------------------

import os, sys 
import numpy as np
import scipy as sp
import matplotlib as mp
import matplotlib.pyplot as plt 
import matplotlib.cm as cm
import matplotlib.gridspec as GridSpec
from mpl_toolkits.mplot3d import Axes3D

#-----------------------------------------------------------------------------

figWidth      = 15
figHeight     = 7.5 
fontSize      = 20
fontSizeTitle = 20
fontSizeTick  = 20
fontSizeLeg   = 20

#fontprops = {'family':'sans-serif','sans-serif':['Helvetica'],'style':'normal'}
#mp.rc('font', **fontprops)
mp.rc('font',**{'family':'serif','serif':['Computer Modern']})
mp.rcParams['text.usetex']        =  True
mp.rcParams['text.latex.unicode'] =  True
mp.rcParams['backend']            = 'pdf'
mp.rcParams['pdf.compression']    = 0 
mp.rcParams['font.size']          = fontSize
mp.rcParams['axes.titlesize']     = fontSizeTitle
mp.rcParams['axes.labelsize']     = fontSize
mp.rcParams['legend.fontsize']    = fontSizeLeg
mp.rcParams['xtick.labelsize']    = fontSizeTick
mp.rcParams['ytick.labelsize']    = fontSizeTick
mp.rcParams['figure.figsize']     = [figWidth, figHeight]

#-----------------------------------------------------------------------------

# fig1 = plt.figure(figsize=(figWidth,figWidth/2.0),dpi=1000)
fig1 = plt.figure(1)
fig1.clf()
gs = GridSpec.GridSpec(1,30)

ax1 = fig1.add_subplot(gs[0,0:16],projection='3d')
ax2 = fig1.add_subplot(gs[0,16:])

#-----------------------------------------------------------------------------
#-----------------------------------------------------------------------------

sVar =  0.7431

## Plot Exact Solution
## -------------------

xLabel    = '$x$'
yLabel    = '$\\xi$'
zLabel    = '$u_{Exact}(x,\\xi)$'

## xTick 
## -----
xMin        = 0
xMax        = 1
xNumTicks   = 3
xTicks      = np.linspace(xMin, xMax, xNumTicks)
xTickLabels = ['0', '0.5', '1']

## yTick 
## -----
yMin        = 0
yMax        = 1
yNumTicks   = 4
yTicks      = [0.0, 0.5,sVar,1.0]
yTickLabels = ['0', '0.5', '${\\xi}^{\\dagger}=\mathbf{.74}$' ,'1']

# Create grid for surf plot
## ----------------------------
nXGridPoints=100
nSGridPoints=100
X=np.linspace(0.0,1.0,nXGridPoints)
S=np.linspace(0.0,1.0,nSGridPoints)
XGrid, SGrid = np.meshgrid(X, S)

## Read data from matlab output
## ----------------------------
fileName = 'Exact_xs_Plane'
eSoln = np.loadtxt(fileName)

eSolnMax = np.max(np.max(eSoln))
eSolnMin = np.min(np.min(eSoln))

## Plot the surface and wireframe
## ------------------------------
sH = ax1.plot_surface(XGrid,SGrid,eSoln,rstride=01,cstride=01,alpha=1.0,
                     cmap=cm.YlGn,#cm.RdYlGn_r,
                     vmin=eSolnMin,vmax=eSolnMax,
                     linewidth=0, antialiased=True)
ax1.plot_wireframe(XGrid,SGrid,eSoln,rstride=10,cstride=10,
                   color='0.25',linewidth=0.5)


# Plot Make up
#-------------

try:
    ax1.set_title(axTitle)
except NameError:
    print "axTitle undefined"

try:
    ax1.set_xticks(xTicks)
except NameError:
    print "xTicks undefined"
try:
   ax1.set_yticks(yTicks)
except NameError:
   print "yTicks undefined"

try:
    ax1.set_xticklabels(xTickLabels)
except NameError:
    print "xTickLabels undefined"
try:
    ax1.set_yticklabels(yTickLabels)
except NameError:
    print "yTickLabels undefined"

ax1.view_init(elev=30,azim=60)

ax1.set_xlabel(xLabel)
ax1.set_ylabel(yLabel)
ax1.set_zlabel('$Analytical$ $solution$')

ax1.set_zlim([eSolnMin,eSolnMax])

ax1.w_xaxis.set_pane_color((1.0, 1.0, 1.0, 1.0))
ax1.w_yaxis.set_pane_color((1.0, 1.0, 1.0, 1.0))
ax1.w_zaxis.set_pane_color((1.0, 1.0, 1.0, 1.0))

##-----------------------------------------------------------------------------
##-----------------------------------------------------------------------------

fileName    = 'Galerkin_Realization'
DataGalerkin= np.loadtxt(fileName)
fileName    = 'VMS_Realization'
DataVMS     = np.loadtxt(fileName)
fileName    = 'Exact_Realization'
DataExact   = np.loadtxt(fileName)

NodeCoord    = DataGalerkin[0,:]
GalerkinSoln = DataGalerkin[1,:]
NodeCoord    = DataVMS[0,:]
VMSSoln      = DataVMS[1,:]
PlotGrid     = DataExact[0,:]
ExactSoln    = DataExact[1,:]

myGalerkinColor ='#1EB20C'
myVMSColor      ='#E82C0C'
myExactColor    ='0.25'

legendStr = '$Galerkin$'
ax2.plot(NodeCoord,GalerkinSoln,label=legendStr,\
         linestyle='--',color=myGalerkinColor,linewidth=1.5,\
         marker='o',markersize=12,\
         markerfacecolor=myGalerkinColor,
         markeredgewidth=1.0,\
	 )

legendStr = '$VMS$'
ax2.plot(NodeCoord,VMSSoln,label=legendStr,\
         linestyle='-.',color=myVMSColor,linewidth=1.5,\
         marker='*',markersize=14,\
         markerfacecolor=myVMSColor,markeredgecolor='k',\
         markeredgewidth=1.0,\
	 )

legendStr = '$Analytical$'
ax2.plot(PlotGrid,ExactSoln,label=legendStr,\
         linestyle='-',color=myExactColor,linewidth=2.0)

# Plot Make up
## -----------

xMin        = 0
xMax        = 1
xNumTicks   = 5
xTicks      = np.linspace(xMin, xMax, xNumTicks)
xTickLabels = ['0','0.25','0.5','0.75','1']
ax2.set_xticklabels(xTickLabels)

xLabel    = '$x$'
yLabel    = '$u(x,{\\xi}^{\\dagger})$'
ax2.set_xlabel(xLabel)
ax2.set_ylabel(yLabel)
ax2.xaxis.labelpad=15
ax2.yaxis.labelpad=10

ax2.grid(True,'major',alpha=0.3)

# ax2.set_ylim([eSolnMin,eSolnMax])
ax2.yaxis.set_ticks(np.delete(ax2.yaxis.get_ticklocs(),0,0))

legendloc='best'
leg_ax2=ax2.legend(loc=legendloc, numpoints=1, labelspacing=0.001, fancybox=True, shadow=False)
leg_ax2.legendPatch.set_alpha(0.8)

## -----------------------------------------------------------------------------
## -----------------------------------------------------------------------------

#ax2.set_aspect('equal')
#ax1.set_aspect('equal')

ax1.set_title('(a)',position=(0.5,-0.20),transform=ax1.transAxes,
              fontsize=16, fontweight='bold')
ax2.set_title('(b)',position=(0.5,-0.20),transform=ax2.transAxes,
              fontsize=16, fontweight='bold')

imgPrefix = '1RV_3dPlot_LinePlot_Realization'
imgType   = 'pdf'
gs.tight_layout(fig1,w_pad=1.8,pad=1.08)

plt.savefig(imgPrefix + '.' + imgType, dpi=300)
plt.show()

#-----------------------------------------------------------------------------


==> graphics/makePlots/1rv/sP_ExactSoln.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-

import os, sys
import numpy as np
import scipy as sp
import matplotlib as mp
import matplotlib.pyplot as plt
import matplotlib.cm as cm
##-----------------------------------------------------------------------------

figWidth      = 11
figHeight     = 8.5
fontSize      = 20
fontSizeTitle = 20
fontSizeTick  = 20
fontSizeLeg   = 20
mp.rc('font',**{'family':'serif','serif':['Computer Modern']})
mp.rcParams['text.usetex']         =  True
mp.rcParams['text.latex.unicode']  =  True
mp.rcParams['backend']             = 'pdf'
mp.rcParams['pdf.compression']     = 0
mp.rcParams['font.size']           = fontSize
mp.rcParams['axes.titlesize']      = fontSizeTitle
mp.rcParams['axes.labelsize']      = fontSize
mp.rcParams['legend.fontsize']     = fontSizeLeg
mp.rcParams['xtick.labelsize']     = fontSizeTick
mp.rcParams['ytick.labelsize']     = fontSizeTick
mp.rcParams['figure.figsize']      = [figWidth, figHeight]

##-----------------------------------------------------------------------------

## label + Title
## -------------
axTitle   = ''
xLabel    = '$x$'
yLabel    = '$s$'

## xTick 
## -----
xMin        = 0
xMax        = 1
#xTickLabels = []
xNumTicks   = 5
xTicks      = np.linspace(xMin, xMax, xNumTicks)

## yTick 
## -----
yMin        = 0
yMax        = 1
#yTickLabels = []
yNumTicks   = 5
yTicks      = np.linspace(yMin, yMax, yNumTicks)

##-----------------------------------------------------------------------------

## Construct arrays of elevation and azimuth angles

nXGridPoints=100
nSGridPoints=100
X=np.linspace(0.0,1.0,nXGridPoints)
S=np.linspace(0.0,1.0,nSGridPoints)

## Read data from matlab output
fileName = 'Exact_xs_Plane'
uSoln = np.loadtxt(fileName)

uSolnMax = np.max(np.max(uSoln))
uSolnMin = np.min(np.min(uSoln))

## Plot phase error
fig1 = plt.figure(1)
fig1.clf()
ax1 = fig1.add_subplot(111)

im = ax1.imshow(uSoln, interpolation='bilinear',
                cmap=cm.YlGn,vmin=uSolnMin,vmax=uSolnMax,
                origin='lower',extent=[xMin,xMax,yMin,yMax],alpha=1.00)

nContourLevels = 10
levels =  np.linspace(uSolnMin,uSolnMax,nContourLevels)
#cmap=cm.RdYlGn_r,
cr = ax1.contour(X,S,uSoln,levels,colors='0.25',
                 linewidths=1.5,
                 origin='lower')
zc = cr.collections[0]
plt.setp(zc, linewidth=4)
ax1.clabel(cr,levels[1::2],inline=1,fontsize=20)

# make colorbar

#cb  = fig1.colorbar(cr, orientation='vertical', shrink=0.75,\
#                   ticks = np.linspace(uSolnMin,uSolnMax,nContourLevels),format='%1.2f')
#l,b,w,h = plt.gca().get_position().bounds
#ll,bb,ww,hh = cb.ax.get_position().bounds
#cb.ax.set_position([ll-0.1*h, b+0.1*h, ww, h*0.8])
#cb.ax.set_position([ll, b, ww, h])

cri = fig1.colorbar(im, orientation='vertical', shrink=0.75,\
                   ticks = np.linspace(uSolnMin,uSolnMax,5),format='%1.2f')
l,b,w,h = plt.gca().get_position().bounds
ll,bb,ww,hh = cri.ax.get_position().bounds
#cb.ax.set_position([ll-0.1*h, b+0.1*h, ww, h*0.8])
cri.ax.set_position([ll, b, ww, h])

##-----------------------------------------------------------------------------

# Plot Make up
#-------------
try:
    ax1.set_title(axTitle)
except NameError:
    print "axTitle undefined"

try:
    ax1.set_xticks(xTicks)
except NameError:
    print "xTicks undefined"
try:
   ax1.set_yticks(yTicks)
except NameError:
   print "yTicks undefined"

try:
    ax1.set_xticklabels(xTickLabels)
except NameError:
    print "xTickLabels undefined"
try:
    ax1.set_yticklabels(yTickLabels)
except NameError:
    print "yTickLabels undefined"

ax1.set_xlabel(xLabel)
ax1.set_ylabel(yLabel)
ax1.xaxis.labelpad=15
ax1.yaxis.labelpad=15

ax1.yaxis.set_ticks(np.delete(ax1.yaxis.get_ticklocs(),0,0))

imgType   = 'pdf'
imgPrefix = '1RV_surfPlot_ExactSoln'
#plt.savefig(imgPrefix + '.' + imgType,dpi=300)
plt.show()
##-----------------------------------------------------------------------------


==> graphics/makePlots/fsgf/lP_GFoV_AtEB.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-
#-----------------------------------------------------------------------------

import os, sys 
import numpy as np
import matplotlib as mp
import matplotlib.pyplot as plt 
from matplotlib.ticker import ScalarFormatter, FormatStrFormatter

#-----------------------------------------------------------------------------

figWidth      = 11
figHeight     = 8.5 
fontSize      = 20
fontSizeTitle = 20
fontSizeTick  = 16
fontSizeLeg   = 16
mp.rc('font',**{'family':'serif','serif':['Computer Modern']})
mp.rcParams['text.usetex']        =  True
mp.rcParams['text.latex.unicode'] =  True
mp.rcParams['backend']            = 'pdf'
mp.rcParams['pdf.compression']    = 0 
mp.rcParams['font.size']          = fontSize
mp.rcParams['axes.titlesize']     = fontSizeTitle
mp.rcParams['axes.labelsize']     = fontSize
mp.rcParams['legend.fontsize']    = fontSizeLeg
mp.rcParams['xtick.labelsize']    = fontSizeTick
mp.rcParams['ytick.labelsize']    = fontSizeTick
mp.rcParams['figure.figsize']     = [figWidth, figHeight]

#-----------------------------------------------------------------------------
class FixedOrderFormatter(ScalarFormatter):
    """Formats axis ticks using scientific notation with a constant order of 
        magnitude"""
    def __init__(self, order_of_mag=0, useOffset=True, useMathText=False):
        self._order_of_mag = order_of_mag
        ScalarFormatter.__init__(self, useOffset=useOffset, 
                                 useMathText=useMathText)
    def _set_orderOfMagnitude(self, range):
        """Over-riding this to avoid having orderOfMagnitude reset elsewhere"""
        self.orderOfMagnitude = self._order_of_mag
#-----------------------------------------------------------------------------

fileName = 'GFoV_EB_order'
fileA  = fileName + '2'
fileB  = fileName + '4'

dataA = np.loadtxt(fileA)
dataB = np.loadtxt(fileB)
#-----------------------------------------------------------------------------

fig1 = plt.figure(1)
fig1.clf()

ax1 = fig1.add_subplot(221)
ax3 = fig1.add_subplot(223)

ax2 = fig1.add_subplot(222)
ax4 = fig1.add_subplot(224)
#-----------------------------------------------------------------------------

legendStr = '$max$ $order$ $of$ $gPC$ $=$ $2$'
ax1.plot(dataA[0,:],dataA[1,:],label=legendStr,\
         linestyle='-',color='#E85B02',linewidth=2.0)
ax2.plot(dataA[0,:],dataA[2,:],label=legendStr,\
         linestyle='-',color='#E85B02',linewidth=2.0)

legendStr = '$max$ $order$ $of$ $gPC$ $=$ $4$'
ax3.plot(dataB[0,:],dataB[1,:],label=legendStr,\
         linestyle='-',color='g',linewidth=2.0)
ax4.plot(dataB[0,:],dataB[2,:],label=legendStr,\
         linestyle='-',color='g',linewidth=2.0)

#-----------------------------------------------------------------------------

# Plot Make up
ax1.yaxis.set_major_formatter(FixedOrderFormatter(-2))
ax2.yaxis.set_major_formatter(FixedOrderFormatter(-7))
ax3.yaxis.set_major_formatter(FixedOrderFormatter(-4))
ax4.yaxis.set_major_formatter(FixedOrderFormatter(-8))

xLabel    = '$\\xi$'
ax1.set_xlabel(xLabel)
ax2.set_xlabel(xLabel)
ax3.set_xlabel(xLabel)
ax4.set_xlabel(xLabel)
ax1.set_ylabel('$u^{\'}(x_A,\\xi)$')
ax2.set_ylabel('$u^{\'}(x_B,\\xi)$')
ax3.set_ylabel('$u^{\'}(x_A,\\xi)$')
ax4.set_ylabel('$u^{\'}(x_B,\\xi)$')
ax1.xaxis.labelpad=15
ax2.xaxis.labelpad=15
ax3.xaxis.labelpad=15
ax4.xaxis.labelpad=15
ax1.yaxis.labelpad=15
ax2.yaxis.labelpad=15
ax3.yaxis.labelpad=15
ax4.yaxis.labelpad=15

legendloc='upper right'
leg_ax1=ax1.legend(loc=legendloc, numpoints=1, labelspacing=0.001, fancybox=True, shadow=False)
leg_ax2=ax2.legend(loc=legendloc, numpoints=1, labelspacing=0.001, fancybox=True, shadow=False)
leg_ax3=ax3.legend(loc=legendloc, numpoints=1, labelspacing=0.001, fancybox=True, shadow=False)
leg_ax4=ax4.legend(loc=legendloc, numpoints=1, labelspacing=0.001, fancybox=True, shadow=False)

leg_ax1.legendPatch.set_alpha(0.8)
leg_ax2.legendPatch.set_alpha(0.8)
leg_ax3.legendPatch.set_alpha(0.8)
leg_ax4.legendPatch.set_alpha(0.8)

ax1.xaxis.set_ticks(np.delete(ax1.xaxis.get_ticklocs(),0,0))
ax2.xaxis.set_ticks(np.delete(ax2.xaxis.get_ticklocs(),0,0))
ax3.xaxis.set_ticks(np.delete(ax3.xaxis.get_ticklocs(),0,0))
ax4.xaxis.set_ticks(np.delete(ax4.xaxis.get_ticklocs(),0,0))

ax1.set_title('(a)',position=(0.5,-0.40),transform=ax1.transAxes,fontsize=16, fontweight='bold')
ax2.set_title('(b)',position=(0.5,-0.40),transform=ax2.transAxes,fontsize=16, fontweight='bold')
ax3.set_title('(c)',position=(0.5,-0.40),transform=ax3.transAxes,fontsize=16, fontweight='bold')
ax4.set_title('(d)',position=(0.5,-0.40),transform=ax4.transAxes,fontsize=16, fontweight='bold')

ax1.grid(True,'major',alpha=0.2)
ax2.grid(True,'major',alpha=0.2)
ax3.grid(True,'major',alpha=0.2)
ax4.grid(True,'major',alpha=0.2)

plt.tight_layout(pad=1.08,w_pad=2.5)

imgPrefix = 'FSGF_LinePlot_GFoV_At_EB'
imgType   = 'eps'
plt.savefig(imgPrefix + '.' + imgType, dpi=1000)

plt.show()

#-----------------------------------------------------------------------------


==> graphics/makePlots/fsgf/sP3d_GFoV.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-

import os, sys
import numpy as np
import scipy as sp
import matplotlib as mp
import matplotlib.pyplot as plt
import matplotlib.cm as cm
from mpl_toolkits.mplot3d import Axes3D
##-----------------------------------------------------------------------------

figWidth      = 11
figHeight     = 8.5
fontSize      = 30
fontSizeTitle = 24
fontSizeTick  = 24
fontSizeLeg   = 24
mp.rc('font',**{'family':'serif','serif':['Computer Modern']})
mp.rcParams['text.usetex']         =  True
mp.rcParams['text.latex.unicode']  =  True
mp.rcParams['backend']             = 'pdf'
mp.rcParams['pdf.compression']     = 0
mp.rcParams['font.size']           = fontSize
mp.rcParams['axes.titlesize']      = fontSizeTitle
mp.rcParams['axes.labelsize']      = fontSize
mp.rcParams['legend.fontsize']     = fontSizeLeg
mp.rcParams['xtick.labelsize']     = fontSizeTick
mp.rcParams['ytick.labelsize']     = fontSizeTick
mp.rcParams['figure.figsize']      = [figWidth, figHeight]

##-----------------------------------------------------------------------------

## label + Title
## -------------
axTitle   = ''
xLabel    = '$x$'
yLabel    = '$\\xi$'
zLabel    = '$u^{\'}(x,\\xi)$'

## xTick 
## -----
xMin        = 0
xMax        = 1
#xTickLabels = []
xNumTicks   = 5
xTicks      = np.linspace(xMin, xMax, xNumTicks)

## yTick 
## -----
yMin        = 0
yMax        = 1
#yTickLabels = []
yNumTicks   = 5
yTicks      = np.linspace(yMin, yMax, yNumTicks)

##-----------------------------------------------------------------------------

## Construct arrays of elevation and azimuth angles

nXGridPoints=200
nSGridPoints=200
X=np.linspace(0.0,1.0,nXGridPoints)
S=np.linspace(0.0,1.0,nSGridPoints)

XGrid, SGrid = np.meshgrid(X, S)

## Read data from matlab output
fileNameGoV  = 'GoV'
fileNameGFoV = 'GFoV'

GoV  = np.loadtxt(fileNameGoV)
GFoV = np.loadtxt(fileNameGFoV)

forPlotMax = np.max([ np.max(np.max(GoV)),np.max(np.max(GFoV)) ])
forPlotMin = np.min([ np.min(np.min(GoV)),np.min(np.min(GFoV)) ])

#forPlotMax = np.max(np.max(GFoV))
#forPlotMin = np.min(np.min(GFoV))

## Plot phase error
fig1 = plt.figure(1)
fig1.clf()

#                     cmap=cm.YlGn,vmin=forPlotMin,vmax=forPlotMax,
#                     cmap=cm.RdYlGn_r,vmin=forPlotMin,vmax=forPlotMax,
ax1 = fig1.add_subplot(111, projection='3d')
sH = ax1.plot_surface(XGrid,SGrid,GFoV,rstride=01, cstride=01,alpha=1.0,
                     cmap=cm.YlGn,vmin=forPlotMin,vmax=forPlotMax,
                     linewidth=0, antialiased=True)
ax1.plot_wireframe(XGrid,SGrid,GFoV,rstride=10,cstride=10,
                   color='0.25',linewidth=0.5)


##-----------------------------------------------------------------------------

# Plot Make up
#-------------
ax1.set_xlabel(xLabel)
ax1.set_ylabel(yLabel)
ax1.set_zlabel(zLabel)

#ax1.set_zlim([forPlotMin,forPlotMax])

ax1.w_xaxis.set_pane_color((1.0, 1.0, 1.0, 1.0))
ax1.w_yaxis.set_pane_color((1.0, 1.0, 1.0, 1.0))
ax1.w_zaxis.set_pane_color((1.0, 1.0, 1.0, 1.0))

try:
    ax1.set_title(axTitle)
except NameError:
    print "axTitle undefined"

try:
    ax1.set_xticks(xTicks)
except NameError:
    print "xTicks undefined"
try:
   ax1.set_yticks(yTicks)
except NameError:
   print "yTicks undefined"

try:
    ax1.set_xticklabels(xTickLabels)
except NameError:
    print "xTickLabels undefined"
try:
    ax1.set_yticklabels(yTickLabels)
except NameError:
    print "yTickLabels undefined"

#ax1.xaxis.set_ticks(np.delete(ax1.xaxis.get_ticklocs(),0,0))

imgType   = 'eps'
imgPrefix = 'FSGF_SurfPlot_GFoV'
plt.savefig(imgPrefix + '.' + imgType,dpi=300)

plt.show()
##-----------------------------------------------------------------------------


==> graphics/makePlots/fsgf/sP3d_GoV.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-

import os, sys
import numpy as np
import scipy as sp
import matplotlib as mp
import matplotlib.pyplot as plt
import matplotlib.cm as cm
from mpl_toolkits.mplot3d import Axes3D
##-----------------------------------------------------------------------------

figWidth      = 11
figHeight     = 8.5
fontSize      = 30
fontSizeTitle = 24
fontSizeTick  = 24
fontSizeLeg   = 24
mp.rc('font',**{'family':'serif','serif':['Computer Modern']})
mp.rcParams['text.usetex']         =  True
mp.rcParams['text.latex.unicode']  =  True
mp.rcParams['backend']             = 'pdf'
mp.rcParams['pdf.compression']     = 0
mp.rcParams['font.size']           = fontSize
mp.rcParams['axes.titlesize']      = fontSizeTitle
mp.rcParams['axes.labelsize']      = fontSize
mp.rcParams['legend.fontsize']     = fontSizeLeg
mp.rcParams['xtick.labelsize']     = fontSizeTick
mp.rcParams['ytick.labelsize']     = fontSizeTick
mp.rcParams['figure.figsize']      = [figWidth, figHeight]

##-----------------------------------------------------------------------------

## label + Title
## -------------
axTitle   = ''
xLabel    = '$x$'
yLabel    = '$\\xi$'
zLabel    = '$u(x,\\xi)$'

## xTick 
## -----
xMin        = 0
xMax        = 1
#xTickLabels = []
xNumTicks   = 5
xTicks      = np.linspace(xMin, xMax, xNumTicks)

## yTick 
## -----
yMin        = 0
yMax        = 1
#yTickLabels = []
yNumTicks   = 5
yTicks      = np.linspace(yMin, yMax, yNumTicks)

##-----------------------------------------------------------------------------

## Construct arrays of elevation and azimuth angles

nXGridPoints=200
nSGridPoints=200
X=np.linspace(0.0,1.0,nXGridPoints)
S=np.linspace(0.0,1.0,nSGridPoints)

XGrid, SGrid = np.meshgrid(X, S)

## Read data from matlab output
fileNameGoV  = 'GoV'
fileNameGFoV = 'GFoV'

GoV  = np.loadtxt(fileNameGoV)
GFoV = np.loadtxt(fileNameGFoV)

#forPlotMax = np.max([ np.max(np.max(GoV)),np.max(np.max(GFoV)) ])
#forPlotMin = np.min([ np.min(np.min(GoV)),np.min(np.min(GFoV)) ])

forPlotMax = np.max(np.max(GoV))
forPlotMin = np.min(np.min(GoV))

## Plot phase error
fig1 = plt.figure(1)
fig1.clf()

# cmap=cm.YlGnBu,
ax1 = fig1.add_subplot(111, projection='3d')
sH = ax1.plot_surface(XGrid,SGrid,GoV,rstride=01, cstride=01,alpha=1.0,
                     cmap=cm.YlGn,#cm.RdYlGn_r,
		     vmin=forPlotMin,vmax=forPlotMax,
                     linewidth=0, antialiased=True)
ax1.plot_wireframe(XGrid,SGrid,GoV,rstride=10,cstride=10,
                   color='0.25',linewidth=0.5)

ax1.set_zlim([forPlotMin,forPlotMax])

ax1.w_xaxis.set_pane_color((1.0, 1.0, 1.0, 1.0))		   
ax1.w_yaxis.set_pane_color((1.0, 1.0, 1.0, 1.0))		   
ax1.w_zaxis.set_pane_color((1.0, 1.0, 1.0, 1.0))		   

##-----------------------------------------------------------------------------

# Plot Make up
#-------------
ax1.set_xlabel(xLabel)
ax1.set_ylabel(yLabel)
ax1.set_zlabel(zLabel)

try:
    ax1.set_title(axTitle)
except NameError:
    print "axTitle undefined"

try:
    ax1.set_xticks(xTicks)
except NameError:
    print "xTicks undefined"
try:
   ax1.set_yticks(yTicks)
except NameError:
   print "yTicks undefined"

try:
    ax1.set_xticklabels(xTickLabels)
except NameError:
    print "xTickLabels undefined"
try:
    ax1.set_yticklabels(yTickLabels)
except NameError:
    print "yTickLabels undefined"

#ax1.xaxis.set_ticks(np.delete(ax1.xaxis.get_ticklocs(),0,0))

imgType   = 'eps'
imgPrefix = 'FSGF_SurfPlot_GoV'
plt.savefig(imgPrefix + '.' + imgType,dpi=300)

plt.show()
##-----------------------------------------------------------------------------


==> graphics/makePlots/fsgf/sP3d_sP3d_GoV_GFoV.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-

import os, sys
import numpy as np
import scipy as sp
import matplotlib as mp
import matplotlib.pyplot as plt
import matplotlib.cm as cm
from mpl_toolkits.mplot3d import Axes3D
import matplotlib.gridspec as GridSpec

##-----------------------------------------------------------------------------

figWidth      = 15
figHeight     = 8.5
fontSize      = 20
fontSizeTitle = 20
fontSizeTick  = 16
fontSizeLeg   = 20
mp.rc('font',**{'family':'serif','serif':['Computer Modern']})
mp.rcParams['text.usetex']         =  True
mp.rcParams['text.latex.unicode']  =  True
mp.rcParams['backend']             = 'pdf'
mp.rcParams['pdf.compression']     = 0
mp.rcParams['font.size']           = fontSize
mp.rcParams['axes.titlesize']      = fontSizeTitle
mp.rcParams['axes.labelsize']      = fontSize
mp.rcParams['legend.fontsize']     = fontSizeLeg
mp.rcParams['xtick.labelsize']     = fontSizeTick
mp.rcParams['ytick.labelsize']     = fontSizeTick
mp.rcParams['figure.figsize']      = [figWidth, figHeight]

##-----------------------------------------------------------------------------

## label + Title
## -------------
axTitle   = ''
xLabel    = '$x$'
yLabel    = '$\\xi$'

## xTick 
## -----
xMin        = 0
xMax        = 1
#xTickLabels = []
xNumTicks   = 5
xTicks      = np.linspace(xMin, xMax, xNumTicks)

## yTick 
## -----
yMin        = 0
yMax        = 1
#yTickLabels = []
yNumTicks   = 5
yTicks      = np.linspace(yMin, yMax, yNumTicks)

##-----------------------------------------------------------------------------

## Construct arrays of elevation and azimuth angles

nXGridPoints=200
nSGridPoints=200
X=np.linspace(0.0,1.0,nXGridPoints)
S=np.linspace(0.0,1.0,nSGridPoints)

XGrid, SGrid = np.meshgrid(X, S)

## Read data from matlab output
fileNameGoV  = 'GoV'
fileNameGFoV = 'GFoV'

GoV  = np.loadtxt(fileNameGoV)
GFoV = np.loadtxt(fileNameGFoV)

forPlotMax = np.max([ np.max(np.max(GoV)),np.max(np.max(GFoV)) ])
forPlotMin = np.min([ np.min(np.min(GoV)),np.min(np.min(GFoV)) ])

fig1 = plt.figure(1)
fig1.clf()
gs = GridSpec.GridSpec(1,2)

ax1 = fig1.add_subplot(gs[0,0:1],projection='3d')
ax2 = fig1.add_subplot(gs[0,1:], projection='3d')

##-----------------------------------------------------------------------------
##-----------------------------------------------------------------------------

## Plot GoV

# cmap=cm.YlGnBu,
sH = ax1.plot_surface(XGrid,SGrid,GoV,rstride=01, cstride=01,alpha=1.0,
                     cmap=cm.YlGn,#cm.RdYlGn_r,
		     vmin=forPlotMin,vmax=forPlotMax,
                     linewidth=0, antialiased=True)
ax1.plot_wireframe(XGrid,SGrid,GoV,rstride=10,cstride=10,
                   color='0.25',linewidth=0.5)

ax1.set_zlim([forPlotMin,forPlotMax])

ax1.w_xaxis.set_pane_color((1.0, 1.0, 1.0, 1.0))		   
ax1.w_yaxis.set_pane_color((1.0, 1.0, 1.0, 1.0))		   
ax1.w_zaxis.set_pane_color((1.0, 1.0, 1.0, 1.0))		   


# Plot Make up
#-------------
ax1.set_xlabel(xLabel)
ax1.set_ylabel(yLabel)
zLabel    = '$u(x,\\xi)$'
ax1.set_zlabel(zLabel)

try:
    ax1.set_title(axTitle)
except NameError:
    print "axTitle undefined"

try:
    ax1.set_xticks(xTicks)
except NameError:
    print "xTicks undefined"
try:
   ax1.set_yticks(yTicks)
except NameError:
   print "yTicks undefined"

try:
    ax1.set_xticklabels(xTickLabels)
except NameError:
    print "xTickLabels undefined"
try:
    ax1.set_yticklabels(yTickLabels)
except NameError:
    print "yTickLabels undefined"

##-----------------------------------------------------------------------------
##-----------------------------------------------------------------------------

## cmap=cm.RdYlGn_r
sH = ax2.plot_surface(XGrid,SGrid,GFoV,rstride=01, cstride=01,alpha=1.0,
                     cmap=cm.YlGn,vmin=forPlotMin,vmax=forPlotMax,
                     linewidth=0, antialiased=True)
ax2.plot_wireframe(XGrid,SGrid,GFoV,rstride=10,cstride=10,
                   color='0.25',linewidth=0.5)


# Plot Make up
#-------------
ax2.set_xlabel(xLabel)
ax2.set_ylabel(yLabel)
zLabel    = '$u^{\'}(x,\\xi)$'
ax2.set_zlabel(zLabel)

ax2.set_zlim([forPlotMin,forPlotMax])

ax2.w_xaxis.set_pane_color((1.0, 1.0, 1.0, 1.0))
ax2.w_yaxis.set_pane_color((1.0, 1.0, 1.0, 1.0))
ax2.w_zaxis.set_pane_color((1.0, 1.0, 1.0, 1.0))

try:
    ax2.set_title(axTitle)
except NameError:
    print "axTitle undefined"

try:
    ax2.set_xticks(xTicks)
except NameError:
    print "xTicks undefined"
try:
   ax2.set_yticks(yTicks)
except NameError:
   print "yTicks undefined"

try:
    ax2.set_xticklabels(xTickLabels)
except NameError:
    print "xTickLabels undefined"
try:
    ax2.set_yticklabels(yTickLabels)
except NameError:
    print "yTickLabels undefined"

##-----------------------------------------------------------------------------
##-----------------------------------------------------------------------------

ax1.view_init(elev=30,azim=-60)
ax2.view_init(elev=30,azim=-60)

ax1.set_title('(a)',position=(0.5,-0.20),transform=ax1.transAxes,
              fontsize=16, fontweight='bold')
ax2.set_title('(b)',position=(0.5,-0.20),transform=ax2.transAxes,
              fontsize=16, fontweight='bold')

gs.tight_layout(fig1,w_pad=1.8,pad=1.08)
#gs.tight_layout(fig1)

imgType   = 'eps'
imgPrefix = 'FSGF_surfPlot_surfPlot_GoV_GFoV'
#plt.savefig(imgPrefix + '.' + imgType,dpi=300)

plt.show()

##-----------------------------------------------------------------------------
##-----------------------------------------------------------------------------


==> graphics/makePlots/fsgf/sP_GFoV.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-

import os, sys
import numpy as np
import scipy as sp
import matplotlib as mp
import matplotlib.pyplot as plt
import matplotlib.cm as cm
##-----------------------------------------------------------------------------

figWidth      = 11
figHeight     = 8.5
fontSize      = 20
fontSizeTitle = 20
fontSizeTick  = 20
fontSizeLeg   = 20
mp.rc('font',**{'family':'serif','serif':['Computer Modern']})
mp.rcParams['text.usetex']         =  True
mp.rcParams['text.latex.unicode']  =  True
mp.rcParams['backend']             = 'pdf'
mp.rcParams['pdf.compression']     = 0
mp.rcParams['font.size']           = fontSize
mp.rcParams['axes.titlesize']      = fontSizeTitle
mp.rcParams['axes.labelsize']      = fontSize
mp.rcParams['legend.fontsize']     = fontSizeLeg
mp.rcParams['xtick.labelsize']     = fontSizeTick
mp.rcParams['ytick.labelsize']     = fontSizeTick
mp.rcParams['figure.figsize']      = [figWidth, figHeight]

##-----------------------------------------------------------------------------

## label + Title
## -------------
axTitle   = ''
xLabel    = '$x$'
yLabel    = '$\\xi$'

## xTick 
## -----
xMin        = 0
xMax        = 1
xTickLabels = ['0.075','$x_A=0.1$','$x_s=0.125$','$x_B=0.15$','0.175']
xNumTicks   = 5

## yTick 
## -----
yMin        = 0
yMax        = 1
#yTickLabels = []
yNumTicks   = 5
yTicks      = np.linspace(yMin, yMax, yNumTicks)

##-----------------------------------------------------------------------------

## Construct arrays of elevation and azimuth angles

nXGridPoints=200
nSGridPoints=200
X=np.linspace(0.0,1.0,nXGridPoints)
S=np.linspace(0.0,1.0,nSGridPoints)

XGrid, SGrid = np.meshgrid(X, S)

## Read data from matlab output
fileNameGoV  = 'GoV'
fileNameGFoV = 'GFoV'

GoV  = np.loadtxt(fileNameGoV)
GFoV = np.loadtxt(fileNameGFoV)

forPlotMax = np.max([ np.max(np.max(GoV)),np.max(np.max(GFoV)) ])
forPlotMin = np.min([ np.min(np.min(GoV)),np.min(np.min(GFoV)) ])
#forPlotMax = np.max(np.max(GFoV))
#forPlotMin = np.min(np.min(GFoV))

## Plot phase error
fig1 = plt.figure(1)
fig1.clf()
ax1 = fig1.add_subplot(111)

## for alpha in imshow
# ax1.patch.set_facecolor('#FFFFFF')

hElem = 0.05
xFL   = 2.5*hElem
ElemXBoundary = np.array([xFL-hElem/2.,xFL+hElem/2.,xFL+hElem/2.,xFL-hElem/2.])
ElemYBoundary = np.array([0,0,1,1])

#legendStr = 'Elemnt boundary'
#ax1.fill(ElemXBoundary,ElemYBoundary,label=legendStr,
#         linestyle='dotted',facecolor='none',color='k',linewidth=1.5)

legendStr = 'Boundaries of element containing the source'
ax1.axvline(x=xFL-0.5*hElem,label=legendStr,
            linestyle='--',color='#E85B02',linewidth=2.0)
ax1.axvline(x=xFL+0.5*hElem,
            linestyle='--',color='#E85B02',linewidth=2.0)

im = ax1.imshow(GFoV, interpolation='bilinear',#alpha=0.7,
                cmap=cm.YlGn,vmin=forPlotMin,vmax=forPlotMax,
                origin='lower',extent=[xMin,xMax,yMin,yMax])

nContourLevels = 41
levels =  np.linspace(forPlotMin,forPlotMax,nContourLevels)
## cmap=cm.RdYlGn_r,
cr = ax1.contour(X,S,GFoV,levels,colors='k',
                 linewidths=.75,
                 origin='lower',extent=[xMin,xMax,yMin,yMax])

zc = cr.collections[0]
plt.setp(zc, linewidth=4)
ax1.clabel(cr,levels[1::9],inline=1,fontsize=18)

# make colorbar
l,b,w,h = plt.gca().get_position().bounds

#cb  = fig1.colorbar(cr, orientation='vertical',pad=0.1,\
#                   ticks = np.linspace(forPlotMin,forPlotMax,4),format='%1.1f')
#ll,bb,ww,hh = cb.ax.get_position().bounds
#cb.ax.set_position([ll, b, ww, h])
#cb.ax.set_position([ll-0.1*h, b+0.1*h, ww, h*0.8])

cri = fig1.colorbar(im, orientation='vertical',pad=0.12,\
                   ticks = np.linspace(forPlotMin,forPlotMax,4),format='%1.1f')
ll,bb,ww,hh = cri.ax.get_position().bounds
cri.ax.set_position([ll, b, ww, h])
# cri.ax.set_position([l, bb, w, hh]) # for horizontal



##-----------------------------------------------------------------------------

# Plot Make up
#-------------
ax1.xaxis.labelpad=15
ax1.yaxis.labelpad=15

ax1.set_xlabel(xLabel)
ax1.set_ylabel(yLabel)

xMin = xFL - hElem
xMax = xFL + hElem
ax1.set_xlim([xMin,xMax])
xTicks = np.linspace(xMin, xMax, xNumTicks)
ax1.set_aspect('auto',adjustable='box')

try:
    ax1.set_title(axTitle)
except NameError:
    print "axTitle undefined"

try:
    ax1.set_xticks(xTicks)
except NameError:
    print "xTicks undefined"
try:
   ax1.set_yticks(yTicks)
except NameError:
   print "yTicks undefined"

try:
    ax1.set_xticklabels(xTickLabels)
except NameError:
    print "xTickLabels undefined"
try:
    ax1.set_yticklabels(yTickLabels)
except NameError:
    print "yTickLabels undefined"

#legendloc='best'
#leg_phyVar=ax1.legend(loc='upper left', numpoints=1, labelspacing=0.001, fancybox=True, shadow=False)
leg_phyVar=ax1.legend(bbox_to_anchor=(0., 1.02, 1., .102), loc=3,ncol=2, mode="expand", borderaxespad=0.)
#leg_phyVar.legendPatch.set_alpha(0.8)

ax1.yaxis.set_ticks(np.delete(ax1.yaxis.get_ticklocs(),0,0))

imgType   = 'eps'
imgPrefix = 'FSGF_contourPlot_GFoV'
plt.savefig(imgPrefix + '.' + imgType,dpi=300)

plt.show()
##-----------------------------------------------------------------------------


==> graphics/makePlots/nrv/lP_Galerkin_Convergence.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-

#-----------------------------------------------------------------------------

import os, sys 
import numpy as np
import matplotlib as mp
import matplotlib.pyplot as plt 

#-----------------------------------------------------------------------------

figWidth      = 11
figHeight     = 8.5 
fontSize      = 30
fontSizeTitle = 24
fontSizeTick  = 24
fontSizeLeg   = 24
mp.rc('font',**{'family':'serif','serif':['Computer Modern']})
mp.rcParams['text.usetex']        =  True
mp.rcParams['text.latex.unicode'] =  True
mp.rcParams['backend']            = 'pdf'
mp.rcParams['pdf.compression']    = 0 
mp.rcParams['font.size']          = fontSize
mp.rcParams['axes.titlesize']     = fontSizeTitle
mp.rcParams['axes.labelsize']     = fontSize
mp.rcParams['legend.fontsize']    = fontSizeLeg
mp.rcParams['xtick.labelsize']    = fontSizeTick
mp.rcParams['ytick.labelsize']    = fontSizeTick
mp.rcParams['figure.figsize']     = [figWidth, figHeight]

#-----------------------------------------------------------------------------

fileName = 'D1_Galerkin_realization'
D1 = np.loadtxt(fileName)
fileName = 'D2_Galerkin_realization'
D2 = np.loadtxt(fileName)
fileName = 'D3_Galerkin_realization'
D3 = np.loadtxt(fileName)
fileName = 'D4_Galerkin_realization'
D4 = np.loadtxt(fileName)
fileName = 'D5_Galerkin_realization'
D5 = np.loadtxt(fileName)

fig1 = plt.figure(1)
fig1.clf()
ax1 = fig1.add_subplot(111)

myC1 = '#1EB20C'
myC2 = '#FF0000'
myC3 = '#E8AA0C'
myC4 = '#2D9CB2'
myC5 = '0.25'

legendStr = '$\\mathcal{T}^{h,p}_1$ $:$ $h=\\frac{1}{20}$, $p=2$'
ax1.plot(D1[0,:],D1[1,:],label=legendStr,\
         linestyle=':',color=myC1,linewidth=1.5,\
         marker='o',markersize=8,\
         markerfacecolor=myC1,markeredgecolor='k',\
         markeredgewidth=1.0,\
	 )

legendStr = '$\\mathcal{T}^{h,p}_2$ $:$ $h=\\frac{1}{40}$, $p=3$'
ax1.plot(D2[0,:],D2[1,:],label=legendStr,\
         linestyle='--',color=myC2,linewidth=1.5,\
         marker='D',markersize=06,\
         markerfacecolor=myC2,markeredgecolor='k',\
         markeredgewidth=1.0,\
	 )

legendStr = '$\\mathcal{T}^{h,p}_3$ $:$ $h=\\frac{1}{80}$, $p=4$'
ax1.plot(D3[0,:],D3[1,:],label=legendStr,\
         linestyle='-.',color=myC3,linewidth=1.5,\
         marker='^',markersize=07,\
         markerfacecolor=myC3,markeredgecolor='k',\
         markeredgewidth=1.0,\
	 )

legendStr = '$\\mathcal{T}^{h,p}_4$ $:$ $h=\\frac{1}{160}$, $p=5$'
ax1.plot(D4[0,:],D4[1,:],label=legendStr,\
         linestyle='none',color=myC4,linewidth=1.5,\
         marker='x',markersize=07,\
         markerfacecolor=myC4,markeredgecolor=myC4,\
         markeredgewidth=1.0,\
	 )

legendStr = '$\\mathcal{T}^{h,p}_5$ $:$ $h=\\frac{1}{320}$, $p=6$'
ax1.plot(D5[0,:],D5[1,:],label=legendStr,\
         linestyle='-',color='k',linewidth=2.0)

#-----------------------------------------------------------------------------

# Plot Make up

xMin      = 0 
xMax      = 1 
xNumTicks = 5 
xTicks    = np.linspace(xMin, xMax, xNumTicks)
xTickLabels = ['0','0.25','0.5','0.75','1']

try:
    ax1.set_title(axTitle)
except NameError:
    print "axTitle undefined"

try:
    ax1.set_xticks(xTicks)
except NameError:
    print "xTicks undefined"

try:
    ax1.set_yticks(yTicks)
except NameError:
    print "yTicks undefined"

#ax1.set_xlim([0.75,1])

xLabel    = '$x$'
#yLabel    = '$u^{h,p}(x,\\xi^{\\dagger})$'
yLabel    = '$u^{h,p}(x,\\tilde{\\xi})$'
ax1.set_xlabel(xLabel)
ax1.set_ylabel(yLabel)
ax1.xaxis.labelpad=15
ax1.yaxis.labelpad=15

ax1.yaxis.set_ticks(np.delete(ax1.yaxis.get_ticklocs(),0,0))

ax1.grid(True,'major',alpha=0.3)

legendloc='best'
leg_ax1=ax1.legend(loc=legendloc, numpoints=1, labelspacing=0.001, fancybox=True, shadow=False)
leg_ax1.legendPatch.set_alpha(0.8)

imgPrefix = 'nRV_LinePlot_Galerkin_Convergence'
imgType   = 'eps'
plt.savefig(imgPrefix + '.' + imgType, dpi=1000)
plt.show()

#-----------------------------------------------------------------------------


==> graphics/makePlots/nrv/lP_H1Error.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-
#-----------------------------------------------------------------------------

import os, sys 
import numpy as np
import scipy as sp
import matplotlib as mp
import matplotlib.pyplot as plt 

#-----------------------------------------------------------------------------

figWidth      = 11
figHeight     = 8.5 
fontSize      = 30
fontSizeTitle = 24
fontSizeTick  = 24
fontSizeLeg   = 22

#fontprops = {'family':'sans-serif','sans-serif':['Helvetica'],'style':'normal'}
#mp.rc('font', **fontprops)
mp.rc('font',**{'family':'serif','serif':['Computer Modern']})
mp.rcParams['text.usetex']        =  True
mp.rcParams['text.latex.unicode'] =  True
mp.rcParams['backend']            = 'pdf'
mp.rcParams['pdf.compression']    = 0 
mp.rcParams['font.size']          = fontSize
mp.rcParams['axes.titlesize']     = fontSizeTitle
mp.rcParams['axes.labelsize']     = fontSize
mp.rcParams['legend.fontsize']    = fontSizeLeg
mp.rcParams['xtick.labelsize']    = fontSizeTick
mp.rcParams['ytick.labelsize']    = fontSizeTick
mp.rcParams['figure.figsize']     = [figWidth, figHeight]

#-----------------------------------------------------------------------------

fig1 = plt.figure(1)
fig1.clf()

ax1 = fig1.add_subplot(111)

#-----------------------------------------------------------------------------

#xLabel    = '$x$'

#yLabel    = '$||u^{h_i,p_i} - u^{h_j,p_j}||_{\\mathcal{H}}^2$'
#yLabel    = '$||Error(u^{h,p})||_{\\mathcal{H}}^2$'
yLabel    = '$|| u^{\\mathcal{T}^{h,p}_i}-u^{\\mathcal{T}^{h,p}_j} ||$' 
#yLabel    = '$||u^{h_i,p_i} - u^{h_5,p_5}||_{\\mathcal{H}}^2$'


## -----------------------------------------------------------------------------

fileName = 'H1Error_CS'
DataH1   = np.loadtxt(fileName)

myColor    ='#4920FF'

## xTick 
## -----
xMin        = 0
xMax        = 5
xNumTicks   = 6
xTicks      = np.linspace(xMin, xMax, xNumTicks)

xTickLabels = ['','$\\mathcal{T}^{h,p}_1,\mathcal{T}^{h,p}_2$','$\mathcal{T}^{h,p}_2,\mathcal{T}^{h,p}_3$','$\mathcal{T}^{h,p}_3,\mathcal{T}^{h,p}_4$','$\mathcal{T}^{h,p}_4,\mathcal{T}^{h,p}_5$','']
#xTickLabels = ['','$\\mathcal{T}^1_{h,p},\mathcal{T}^5_{h,p}$','$\mathcal{T}^2_{h,p},\mathcal{T}^5_{h,p}$','$\mathcal{T}^3_{h,p},\mathcal{T}^5_{h,p}$','$\mathcal{T}^4_{h,p},\mathcal{T}^5_{h,p}$','']
#xTickLabels = ['','$\\mathcal{T}^1_{h,p}$','$\mathcal{T}^2_{h,p}$','$\mathcal{T}^3_{h,p}$','$\mathcal{T}^4_{h,p}$','']

XPlotArray = np.array([1, 2, 3, 4]) # just simple index
#XPlotArray = np.array([2, 3, 4, 5]) # gpC order
#XPlotArray = np.array([1./20, 1./40, 1./80, 1./160])  # mesh size

#YPlotArray = DataH1[::-1]
YPlotArray = DataH1

#ax1.plot(XPlotArray,YPlotArray,\
ax1.plot(XPlotArray,YPlotArray,\
         linewidth=1.5,color='0.25',\
         marker='o',markersize=12,\
         markerfacecolor=myColor,
         markeredgewidth=1.0,\
         )
         
#legendStr = '$\\mathcal{T}^1_{h,p}$ $:$ $h=\\frac{1}{20}$, $p=2$'

bbox_props = dict(boxstyle="round", fc="w", ec="0.5", alpha=0.9)
ax1.text(0.61, 0.57,
           '$\\mathcal{T}^{h,p}_1$ $:$ $h=\\frac{1}{20}$, $p=2$ \
          \n$\\mathcal{T}^{h,p}_2$ $:$ $h=\\frac{1}{40}$, $p=3$\
          \n$\\mathcal{T}^{h,p}_3$ $:$ $h=\\frac{1}{80}$, $p=4$\
          \n$\\mathcal{T}^{h,p}_4$ $:$ $h=\\frac{1}{160}$,$p=5$\
          \n$\\mathcal{T}^{h,p}_5$ $:$ $h=\\frac{1}{320}$,$p=6$',
         transform=ax1.transAxes,bbox=bbox_props,fontsize=24)

## -----------------------------------------------------------------------------

# Plot Make up
#-------------

try:
    ax1.set_title(axTitle)
except NameError:
    print "axTitle undefined"

try:
    ax1.set_xticks(xTicks)
except NameError:
    print "xTicks undefined"
try:
   ax1.set_yticks(yTicks)
except NameError:
   print "yTicks undefined"

try:
    ax1.set_xticklabels(xTickLabels)
except NameError:
    print "xTickLabels undefined"
try:
    ax1.set_yticklabels(yTickLabels)
except NameError:
    print "yTickLabels undefined"

#ax1.set_xlabel(xLabel)
#ax1.xaxis.labelpad=15
ax1.set_ylabel(yLabel)
ax1.yaxis.labelpad=15

#ax1.set_yscale('log')

ax1.grid(True,'major',alpha=0.3)

#ax1.yaxis.set_ticks(np.delete(ax1.yaxis.get_ticklocs(),0,0))

#legendloc='best'
#leg_ax1=ax1.legend(loc=legendloc, numpoints=1, labelspacing=0.001, fancybox=True, shadow=False)
#leg_ax1.legendPatch.set_alpha(0.8)

##-----------------------------------------------------------------------------

#imgPrefix = 'nRV_H1Error'
imgPrefix = 'nRV_H1Error_CS'
imgType   = 'eps'

plt.savefig(imgPrefix + '.' + imgType, dpi=1000)
plt.show()

#-----------------------------------------------------------------------------


==> graphics/makePlots/nrv/lP_Mean.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-
#-----------------------------------------------------------------------------

import os, sys 
import numpy as np
import scipy as sp
import matplotlib as mp
import matplotlib.pyplot as plt 

#-----------------------------------------------------------------------------

figWidth      = 11
figHeight     = 8.5 
fontSize      = 30
fontSizeTitle = 24
fontSizeTick  = 24
fontSizeLeg   = 24

#fontprops = {'family':'sans-serif','sans-serif':['Helvetica'],'style':'normal'}
#mp.rc('font', **fontprops)
mp.rc('font',**{'family':'serif','serif':['Computer Modern']})
mp.rcParams['text.usetex']        =  True
mp.rcParams['text.latex.unicode'] =  True
mp.rcParams['backend']            = 'pdf'
mp.rcParams['pdf.compression']    = 0 
mp.rcParams['font.size']          = fontSize
mp.rcParams['axes.titlesize']     = fontSizeTitle
mp.rcParams['axes.labelsize']     = fontSize
mp.rcParams['legend.fontsize']    = fontSizeLeg
mp.rcParams['xtick.labelsize']    = fontSizeTick
mp.rcParams['ytick.labelsize']    = fontSizeTick
mp.rcParams['figure.figsize']     = [figWidth, figHeight]

#-----------------------------------------------------------------------------

fig1 = plt.figure(1)
fig1.clf()

ax1 = fig1.add_subplot(111)

#-----------------------------------------------------------------------------

xLabel    = '$x$'
yLabel    = '$\\mathrm{E}[u]$'

## xTick 
## -----
xMin        = 0
xMax        = 1
xNumTicks   = 5
xTicks      = np.linspace(xMin, xMax, xNumTicks)
xTickLabels = ['0','0.25','0.5','0.75','1']

## yTick 
## -----
#yMin        = 0
#yMax        = 1
#yNumTicks   = 4
#yTicks      = np.linspace(yMin, yMax, yNumTicks)
#yTickLabels = []

## -----------------------------------------------------------------------------

fileName    = 'D1_Galerkin_mean'
DataGalerkin= np.loadtxt(fileName)
fileName    = 'D1_VMS_mean'
DataVMS     = np.loadtxt(fileName)
fileName    = 'D5_Galerkin_mean_at_D1'
DataExact   = np.loadtxt(fileName)

NodeCoord    = DataGalerkin[0,:]
GalerkinSoln = DataGalerkin[1,:]
NodeCoord    = DataVMS[0,:]
VMSSoln      = DataVMS[1,:]
PlotGrid     = DataExact[0,:]
ExactSoln    = DataExact[1,:]

nNode    = 21
nIntNode = 19
IntNodeCoord = np.delete(NodeCoord,[0,nNode-1])

PlotCoord        = IntNodeCoord

PlotGalerkinData = np.delete(GalerkinSoln,[0,nNode-1])
PlotVMSData      = np.delete(VMSSoln,[0,nNode-1])
PlotExactData    = np.delete(ExactSoln,[0,nNode-1])

myGalerkinColor ='#1EB20C'
myVMSColor      ='#E82C0C'
myExactColor    ='0.25'

legendStr = '$Coarse$ $Galerkin$'
ax1.plot(PlotCoord,PlotGalerkinData,label=legendStr,\
         linewidth=0.0,\
         marker='o',markersize=12,\
         markerfacecolor=myGalerkinColor,
         markeredgewidth=1.0,\
         )

legendStr = '$Coarse$ $VMS$'
ax1.plot(PlotCoord,PlotVMSData,label=legendStr,\
         linewidth=0.0,\
         marker='^',markersize=14,\
         markerfacecolor=myVMSColor,markeredgecolor='k',\
         markeredgewidth=1.0,\
         )

legendStr = '$Converged$ $Galerkin$'
ax1.plot(PlotCoord,PlotExactData,label=legendStr,\
         linewidth=0.0,\
         marker='x',markersize=10,\
         markerfacecolor=myExactColor,markeredgecolor='k',\
         markeredgewidth=2.0,\
         )

## -----------------------------------------------------------------------------

# Plot Make up
#-------------

try:
    ax1.set_title(axTitle)
except NameError:
    print "axTitle undefined"

try:
    ax1.set_xticks(xTicks)
except NameError:
    print "xTicks undefined"
try:
   ax1.set_yticks(yTicks)
except NameError:
   print "yTicks undefined"

try:
    ax1.set_xticklabels(xTickLabels)
except NameError:
    print "xTickLabels undefined"
try:
    ax1.set_yticklabels(yTickLabels)
except NameError:
    print "yTickLabels undefined"

ax1.set_xlabel(xLabel)
ax1.set_ylabel(yLabel)
ax1.xaxis.labelpad=15
ax1.yaxis.labelpad=15

#ax1.set_yscale('log')

ax1.grid(True,'major',alpha=0.3)

ax1.yaxis.set_ticks(np.delete(ax1.yaxis.get_ticklocs(),0,0))

legendloc='upper left'
leg_ax1=ax1.legend(loc=legendloc, numpoints=1, labelspacing=0.001, fancybox=True, shadow=False)
leg_ax1.legendPatch.set_alpha(0.8)

##-----------------------------------------------------------------------------

imgPrefix = 'nRV_LinePlot_Mean'
imgType   = 'eps'

plt.savefig(imgPrefix + '.' + imgType, dpi=1000)
plt.show()

#-----------------------------------------------------------------------------


==> graphics/makePlots/nrv/lP_Mean_Error.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-
#-----------------------------------------------------------------------------

import os, sys 
import numpy as np
import scipy as sp
import matplotlib as mp
import matplotlib.pyplot as plt 

#-----------------------------------------------------------------------------

figWidth      = 11
figHeight     = 8.5 
fontSize      = 20
fontSizeTitle = 20
fontSizeTick  = 20
fontSizeLeg   = 20

#fontprops = {'family':'sans-serif','sans-serif':['Helvetica'],'style':'normal'}
#mp.rc('font', **fontprops)
mp.rc('font',**{'family':'serif','serif':['Computer Modern']})
mp.rcParams['text.usetex']        =  True
mp.rcParams['text.latex.unicode'] =  True
mp.rcParams['backend']            = 'pdf'
mp.rcParams['pdf.compression']    = 0 
mp.rcParams['font.size']          = fontSize
mp.rcParams['axes.titlesize']     = fontSizeTitle
mp.rcParams['axes.labelsize']     = fontSize
mp.rcParams['legend.fontsize']    = fontSizeLeg
mp.rcParams['xtick.labelsize']    = fontSizeTick
mp.rcParams['ytick.labelsize']    = fontSizeTick
mp.rcParams['figure.figsize']     = [figWidth, figHeight]

#-----------------------------------------------------------------------------

fig1 = plt.figure(1)
fig1.clf()

ax1 = fig1.add_subplot(111)

#-----------------------------------------------------------------------------

xLabel    = '$x$'
yLabel    = '$\\left|\\mathrm{E}[u^{h,p}-u]\\right|$'

## xTick 
## -----
xMin        = 0
xMax        = 1
xNumTicks   = 5
xTicks      = np.linspace(xMin, xMax, xNumTicks)
xTickLabels = ['0','0.25','0.5','0.75','1']

## yTick 
## -----
#yMin        = 0
#yMax        = 1
#yNumTicks   = 4
#yTicks      = np.linspace(yMin, yMax, yNumTicks)
#yTickLabels = []

## -----------------------------------------------------------------------------

fileName    = 'D1_Galerkin_mean'
DataGalerkin= np.loadtxt(fileName)
fileName    = 'D1_VMS_mean'
DataVMS     = np.loadtxt(fileName)
fileName    = 'D5_Galerkin_mean_at_D1'
DataExact   = np.loadtxt(fileName)

NodeCoord    = DataGalerkin[0,:]
GalerkinSoln = DataGalerkin[1,:]
NodeCoord    = DataVMS[0,:]
VMSSoln      = DataVMS[1,:]
PlotGrid     = DataExact[0,:]
ExactSoln    = DataExact[1,:]

nNode    = 21
nIntNode = 19
IntNodeCoord = np.delete(NodeCoord,[0,nNode-1])

PlotCoord        = IntNodeCoord

PlotGalerkinData = np.delete(abs(GalerkinSoln-ExactSoln),[0,nNode-1])
PlotVMSData      = np.delete(abs(VMSSoln-ExactSoln),[0,nNode-1])

myGalerkinColor ='#1EB20C'
myVMSColor      ='#E82C0C'
myExactColor    ='0.25'

legendStr = '$Coarse$ $Galerkin$'
ax1.plot(PlotCoord,PlotGalerkinData,label=legendStr,\
         linewidth=0.0,\
         marker='o',markersize=12,\
         markerfacecolor=myGalerkinColor,
         markeredgewidth=1.0,\
         )

legendStr = '$Coarse$ $VMS$'
ax1.plot(PlotCoord,PlotVMSData,label=legendStr,\
         linewidth=0.0,\
         marker='^',markersize=14,\
         markerfacecolor=myVMSColor,markeredgecolor='k',\
         markeredgewidth=1.0,\
         )

## -----------------------------------------------------------------------------

# Plot Make up
#-------------

try:
    ax1.set_title(axTitle)
except NameError:
    print "axTitle undefined"

try:
    ax1.set_xticks(xTicks)
except NameError:
    print "xTicks undefined"
try:
   ax1.set_yticks(yTicks)
except NameError:
   print "yTicks undefined"

try:
    ax1.set_xticklabels(xTickLabels)
except NameError:
    print "xTickLabels undefined"
try:
    ax1.set_yticklabels(yTickLabels)
except NameError:
    print "yTickLabels undefined"

ax1.set_xlabel(xLabel)
ax1.set_ylabel(yLabel)
ax1.xaxis.labelpad=15
ax1.yaxis.labelpad=15

ax1.set_yscale('log')

ax1.grid(True,'major',alpha=0.3)

ax1.yaxis.set_ticks(np.delete(ax1.yaxis.get_ticklocs(),0,0))

legendloc='best'
leg_ax1=ax1.legend(loc=legendloc, numpoints=1, labelspacing=0.001, fancybox=True, shadow=False)
leg_ax1.legendPatch.set_alpha(0.8)

##-----------------------------------------------------------------------------

imgPrefix = 'nRV_LinePlot_Mean_Error'
imgType   = 'pdf'

plt.savefig(imgPrefix + '.' + imgType, dpi=1000)
plt.show()

#-----------------------------------------------------------------------------


==> graphics/makePlots/nrv/lP_OBSolnCof.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-

#-----------------------------------------------------------------------------

import os, sys
import numpy as np
import matplotlib as mp
import matplotlib.pyplot as plt

#-----------------------------------------------------------------------------

figWidth      = 11
figHeight     = 8.5
fontSize      = 20
fontSizeTitle = 20
fontSizeTick  = 20
fontSizeLeg   = 20
mp.rc('font',**{'family':'serif','serif':['Computer Modern']})
mp.rcParams['text.usetex']        =  True
mp.rcParams['text.latex.unicode'] =  True
mp.rcParams['backend']            = 'pdf'
mp.rcParams['pdf.compression']    = 0
mp.rcParams['font.size']          = fontSize
mp.rcParams['axes.titlesize']     = fontSizeTitle
mp.rcParams['axes.labelsize']     = fontSize
mp.rcParams['legend.fontsize']    = fontSizeLeg
mp.rcParams['xtick.labelsize']    = fontSizeTick
mp.rcParams['ytick.labelsize']    = fontSizeTick
mp.rcParams['figure.figsize']     = [figWidth, figHeight]

#-----------------------------------------------------------------------------

class ReturnValue(object):
  def __init__(self,v0, v1, v2, v3, v4):
     self.nIntNode      = v0
     self.maxOrderGPC   = v1
     self.nGPCBasis     = v2
     self.OrderGPCBasis = v3
     self.OBSolnCof     = v4

def ReadFromFile(fileName):
    if (os.path.exists(fileName)):
       FileHandler = open(fileName,'r')

       v0 = int(FileHandler.readline())
       v1 = int(FileHandler.readline())
       v2 = int(FileHandler.readline())

       v3 = np.array(FileHandler.readline().split(), dtype=np.int)

       v4 = np.zeros([v2,v0],dtype=np.float)
       for i in range(0,v2):
           v4[i][:] = np.array(FileHandler.readline().split(), dtype=np.float)

       FileHandler.close()	   
       return ReturnValue(v0, v1, v2, v3, v4)
    else:
        sys.exit('File %s not in path' %fileName)

#-----------------------------------------------------------------------------

Suffix1 = '_OBSolnCof'
Suffix2 = '_at_D1'

cG   = ReadFromFile('D1_Galerkin' + Suffix1)
cVMS = ReadFromFile('D1_VMS' + Suffix1)
fG   = ReadFromFile('D5_Galerkin' + Suffix1 + Suffix2) 

maxOrderGPC   = cG.maxOrderGPC
nGPCBasis     = cG.nGPCBasis
OrderGPCBasis = cG.OrderGPCBasis
nIntNode      = cG.nIntNode
ListIntNode   = np.linspace(2, nIntNode, nIntNode)

cGError   = np.absolute(np.subtract(cG.OBSolnCof,fG.OBSolnCof))
cVMSError = np.absolute(np.subtract(cVMS.OBSolnCof,fG.OBSolnCof))
GData     = cGError
VMSData   = cVMSError

#GData   = np.absolute(cG.OBSolnCof)
#VMSData = np.absolute(cVMS.OBSolnCof)

myGalerkinColor ='#1EB20C'
myVMSColor      ='#E82C0C'

nNode        = nIntNode+2
NodeCoord    = np.linspace(0,1,nNode)
IntNodeCoord = np.delete(NodeCoord,[0,nNode-1])
XPlotArray   = IntNodeCoord

#-----------------------------------------------------------------------------

fig1 = plt.figure(1)
fig1.clf()
ax1 = fig1.add_subplot(111)

minOrder = 0
maxOrder = 2

Marker          = ['o','D','x','1','3','4','2']
MarkerSize      = [10, 10, 10, 10, 10, 10,10]
MarkerFaceColor = [myGalerkinColor,myGalerkinColor,myGalerkinColor,myGalerkinColor,myGalerkinColor,myGalerkinColor,myGalerkinColor]
MarkerEdgeWidth = [0,2,2,2,2,2,2]
MarkerEdgeColor = ['k','k',myGalerkinColor,myGalerkinColor,myGalerkinColor,myGalerkinColor,myGalerkinColor]
LegendFlag = np.tile(True, (maxOrderGPC+1,1))
for iGPC in range(0,nGPCBasis):
    iGPCOrder = OrderGPCBasis[iGPC]
    if iGPCOrder>=minOrder and iGPCOrder<=maxOrder:
       if LegendFlag[iGPCOrder]:
          LegendFlag[iGPCOrder] = False
	  legendStr = '$m='+ str(iGPCOrder) + ', Galerkin$'
	  #legendStr = '$Galerkin$, $gPC$ order = ' + str(iGPCOrder)
          ax1.plot(XPlotArray,GData[iGPC][:],linestyle='None',label=legendStr,\
                   marker=Marker[iGPCOrder],markersize=MarkerSize[iGPCOrder],\
                   markerfacecolor=MarkerFaceColor[iGPCOrder],\
                   markeredgecolor=MarkerEdgeColor[iGPCOrder],\
                   markeredgewidth=MarkerEdgeWidth[iGPCOrder],\
                   )
       else:
          ax1.plot(XPlotArray,GData[iGPC][:],linestyle='None',\
                   marker=Marker[iGPCOrder],markersize=MarkerSize[iGPCOrder],\
                   markerfacecolor=MarkerFaceColor[iGPCOrder],\
                   markeredgecolor=MarkerEdgeColor[iGPCOrder],\
                   markeredgewidth=MarkerEdgeWidth[iGPCOrder],\
                   )

Marker          = ['^','s','*','1','3','4','2']
MarkerSize      = [10, 10, 10, 10, 10, 10,10]
MarkerEdgeWidth = [0,2,2,2,2,2,2]
MarkerFaceColor = [myVMSColor,myVMSColor,myVMSColor,myVMSColor,myVMSColor,myVMSColor,myVMSColor]
MarkerEdgeColor = ['k','k','k',myVMSColor,myVMSColor,myVMSColor,myVMSColor]
LegendFlag = np.tile(True, (maxOrderGPC+1,1))
for iGPC in range(0,nGPCBasis):
    iGPCOrder = OrderGPCBasis[iGPC]
    if iGPCOrder>=minOrder and iGPCOrder<=maxOrder:
       if LegendFlag[iGPCOrder]:
          LegendFlag[iGPCOrder] = False
	  legendStr = '$m='+ str(iGPCOrder) + ', VMS$'
	  #legendStr = '$VMS$, $\\quad$ $gPC$ order = ' + str(iGPCOrder)
          ax1.plot(XPlotArray,VMSData[iGPC][:],linestyle='None',label=legendStr,\
                  marker=Marker[iGPCOrder],markersize=MarkerSize[iGPCOrder],\
                   markerfacecolor=MarkerFaceColor[iGPCOrder],\
                   markeredgecolor=MarkerEdgeColor[iGPCOrder],\
                   markeredgewidth=MarkerEdgeWidth[iGPCOrder],\
                   )
       else:	  
          ax1.plot(XPlotArray,VMSData[iGPC][:],linestyle='None',\
                   marker=Marker[iGPCOrder],markersize=MarkerSize[iGPCOrder],\
                   markerfacecolor=MarkerFaceColor[iGPCOrder],\
                   markeredgecolor=MarkerEdgeColor[iGPCOrder],\
                   markeredgewidth=MarkerEdgeWidth[iGPCOrder],\
                   )

#-----------------------------------------------------------------------------

# Plot Make up

# label + Title
# -------------
#axTitle   = '$$'
xLabel    = '$x$'
#yLabel    = '$Absolute$ $error$ $of$ $gPC$ $coefficient$'
#yLabel    = '$Magnitude$ $of$ $gPC$ $coefficient$'
yLabel    = '$|u^{h}_{i,m} - u_{i,m}|$'

# xTick 
# -----
xMin      = 0
xMax      = 1
xNumTicks = 5
xTicks    = np.linspace(xMin, xMax, xNumTicks)

# yTick 
# -----
yMin      = 1e-15
yMax      = 1e0
#yNumTicks =
##yTicks    = np.linspace(yMin, yMax, yNumTicks)

#-----------------------------------------------------------------------------

try:
    ax1.set_title(axTitle)
except NameError:
    print "axTitle undefined"

try:
    ax1.set_xticks(xTicks)
except NameError:
    print "xTicks undefined"

try:
    ax1.set_yticks(yTicks)
except NameError:
    print "yTicks undefined"


ax1.set_xlabel(xLabel)
ax1.set_ylabel(yLabel)
ax1.xaxis.labelpad=10
ax1.yaxis.labelpad=10

ax1.set_yscale('log')
#ax1.set_ylim(ymin=yMin,ymax=yMax)

ax1.grid(True,'major',alpha=0.3)
ax1.yaxis.set_ticks(np.delete(ax1.yaxis.get_ticklocs(),0,0))

legendloc='best'
leg_ax1=ax1.legend(loc=legendloc, numpoints=1, labelspacing=0.001, fancybox=True, shadow=False)
leg_ax1.legendPatch.set_alpha(0.8)

#ax1.text(0.05,0.9,'Galerkin',\
#         transform = ax1.transAxes, size='large', bbox=dict(facecolor='green', alpha=0.4))
#ax1.text(0.05,0.95,'VMS     ',\
#         transform = ax1.transAxes, size='large', bbox=dict(facecolor='red', alpha=0.4))

imgPrefix = 'nRV_LinePlot_OBSolnCof'
imgType   = 'pdf'
#plt.savefig(imgPrefix + '.' + imgType, dpi=1000)

plt.show()
#-----------------------------------------------------------------------------


==> graphics/makePlots/nrv/lP_Realization.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-

#-----------------------------------------------------------------------------

import os, sys 
import numpy as np
import matplotlib as mp
import matplotlib.pyplot as plt 

#-----------------------------------------------------------------------------

figWidth      = 11
figHeight     = 8.5 
fontSize      = 30
fontSizeTitle = 24
fontSizeTick  = 24
fontSizeLeg   = 24
mp.rc('font',**{'family':'serif','serif':['Computer Modern']})
mp.rcParams['text.usetex']        =  True
mp.rcParams['text.latex.unicode'] =  True
mp.rcParams['backend']            = 'pdf'
mp.rcParams['pdf.compression']    = 0 
mp.rcParams['font.size']          = fontSize
mp.rcParams['axes.titlesize']     = fontSizeTitle
mp.rcParams['axes.labelsize']     = fontSize
mp.rcParams['legend.fontsize']    = fontSizeLeg
mp.rcParams['xtick.labelsize']    = fontSizeTick
mp.rcParams['ytick.labelsize']    = fontSizeTick
mp.rcParams['figure.figsize']     = [figWidth, figHeight]

#-----------------------------------------------------------------------------

fileName = 'D1_Galerkin_realization'
cG = np.loadtxt(fileName)
fileName = 'D1_VMS_realization'
cVMS = np.loadtxt(fileName)
fileName = 'D5_Galerkin_realization'
fG = np.loadtxt(fileName)

fig1 = plt.figure(1)
fig1.clf()
ax1 = fig1.add_subplot(111)

myGalerkinColor ='#1EB20C'
myVMSColor      ='#E82C0C'
myExactColor    ='0.25'

legendStr = '$Coarse$ $Galerkin$'
ax1.plot(cG[0,:],cG[1,:],label=legendStr,\
         linestyle='--',color=myGalerkinColor,linewidth=1.5,\
         marker='o',markersize=12,\
         markerfacecolor=myGalerkinColor,markeredgecolor='k',\
         markeredgewidth=1.0,\
	 )

legendStr = '$Coarse$ $VMS$'
ax1.plot(cVMS[0,:],cVMS[1,:],label=legendStr,\
         linestyle='-.',color=myVMSColor,linewidth=1.5,\
         marker='*',markersize=12,\
         markerfacecolor=myVMSColor,markeredgecolor='k',\
         markeredgewidth=1.0,\
	 )

legendStr = '$Converged$ $Galerkin$'
ax1.plot(fG[0,:],fG[1,:],label=legendStr,\
         linestyle='-',color=myExactColor,linewidth=2.0)

#-----------------------------------------------------------------------------

# Plot Make up

# label + Title
# -------------
#axTitle   = '$Comparison$ $of$ $a$ $Galerkin$ $and$ $VMS$ $realization$'
xLabel    = '$x$'
#yLabel    = '$u(x,\\xi^{\\dagger})$'
yLabel    = '$u(x,\\tilde{\\xi})$'

# xTick 
# -----
xMin      = 0
xMax      = 1
xNumTicks = 5
xTicks    = np.linspace(xMin, xMax, xNumTicks)
xTickLabels = ['0','0.25','0.5','0.75','1']

# yTick 
# -----
#yMin      =
#yMax      =
#yNumTicks =
#yTicks    = np.linspace(yMin, yMax, yNumTicks)


#-----------------------------------------------------------------------------

try:
    ax1.set_title(axTitle)
except NameError:
    print "axTitle undefined"

try:
    ax1.set_xticks(xTicks)
except NameError:
    print "xTicks undefined"
try:
    ax1.set_xticklabels(xTickLabels)
except NameError:
    print "xTickLabels undefined"


try:
    ax1.set_yticks(yTicks)
except NameError:
    print "yTicks undefined"

ax1.set_xlabel(xLabel)
ax1.set_ylabel(yLabel)
ax1.xaxis.labelpad=15
ax1.yaxis.labelpad=15

ax1.grid(True,'major',alpha=0.3)

ax1.yaxis.set_ticks(np.delete(ax1.yaxis.get_ticklocs(),0,0))


legendloc='best'
leg_ax1=ax1.legend(loc=legendloc, numpoints=1, labelspacing=0.001, fancybox=True, shadow=False)
leg_ax1.legendPatch.set_alpha(0.8)

imgPrefix = 'nRV_LinePlot_Realization'
imgType   = 'eps'
plt.savefig(imgPrefix + '.' + imgType, dpi=1000)
plt.show()

#-----------------------------------------------------------------------------


==> graphics/makePlots/nrv/lP_Variance.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-
#-----------------------------------------------------------------------------

import os, sys 
import numpy as np
import scipy as sp
import matplotlib as mp
import matplotlib.pyplot as plt 
from matplotlib.ticker import ScalarFormatter, FormatStrFormatter

#-----------------------------------------------------------------------------

figWidth      = 11
figHeight     = 8.5 
fontSize      = 30
fontSizeTitle = 24
fontSizeTick  = 24
fontSizeLeg   = 24

#fontprops = {'family':'sans-serif','sans-serif':['Helvetica'],'style':'normal'}
#mp.rc('font', **fontprops)
mp.rc('font',**{'family':'serif','serif':['Computer Modern']})
mp.rcParams['text.usetex']        =  True
mp.rcParams['text.latex.unicode'] =  True
mp.rcParams['backend']            = 'pdf'
mp.rcParams['pdf.compression']    = 0 
mp.rcParams['font.size']          = fontSize
mp.rcParams['axes.titlesize']     = fontSizeTitle
mp.rcParams['axes.labelsize']     = fontSize
mp.rcParams['legend.fontsize']    = fontSizeLeg
mp.rcParams['xtick.labelsize']    = fontSizeTick
mp.rcParams['ytick.labelsize']    = fontSizeTick
mp.rcParams['figure.figsize']     = [figWidth, figHeight]

#-----------------------------------------------------------------------------

class FixedOrderFormatter(ScalarFormatter):
    """Formats axis ticks using scientific notation with a constant order of magnitude"""
    def __init__(self, order_of_mag=0, useOffset=True, useMathText=False):
        self._order_of_mag = order_of_mag
        ScalarFormatter.__init__(self, useOffset=useOffset,useMathText=useMathText)
    def _set_orderOfMagnitude(self, range):
        """Over-riding this to avoid having orderOfMagnitude reset elsewhere"""
        self.orderOfMagnitude = self._order_of_mag

#-----------------------------------------------------------------------------

fig1 = plt.figure(1)
fig1.clf()

ax1 = fig1.add_subplot(111)

#-----------------------------------------------------------------------------

## Plot Exact Solution
## -------------------

xLabel    = '$x$'
yLabel    = '$\mathrm{Var}(u)$'

## xTick 
## -----
xMin        = 0
xMax        = 1
xNumTicks   = 5
xTicks      = np.linspace(xMin, xMax, xNumTicks)
xTickLabels = ['0','0.25','0.5','0.75','1']

## yTick 
## -----
#yMin        = 0
#yMax        = 1
#yNumTicks   = 4
#yTicks      = np.linspace(yMin, yMax, yNumTicks)
#yTickLabels = []

## -----------------------------------------------------------------------------

fileName    = 'D1_Galerkin_variance'
DataGalerkin= np.loadtxt(fileName)
fileName    = 'D1_VMS_variance'
DataVMS     = np.loadtxt(fileName)
fileName    = 'D5_Galerkin_variance_at_D1'
DataExact   = np.loadtxt(fileName)

NodeCoord    = DataGalerkin[0,:]
GalerkinSoln = DataGalerkin[1,:]
NodeCoord    = DataVMS[0,:]
VMSSoln      = DataVMS[1,:]
PlotGrid     = DataExact[0,:]
ExactSoln    = DataExact[1,:]

nNode    = 21
nIntNode = 19
IntNodeCoord = np.delete(NodeCoord,[0,nNode-1])

PlotCoord        = IntNodeCoord

PlotGalerkinData = np.delete(GalerkinSoln,[0,nNode-1])
PlotVMSData      = np.delete(VMSSoln,[0,nNode-1])
PlotExactData    = np.delete(ExactSoln,[0,nNode-1])

myGalerkinColor ='#1EB20C'
myVMSColor      ='#E82C0C'
myExactColor    ='0.25'
legendStr = '$Coarse$ $Galerkin$'
ax1.plot(PlotCoord,PlotGalerkinData,label=legendStr,\
         linewidth=0.0,\
         marker='o',markersize=12,\
         markerfacecolor=myGalerkinColor,
         markeredgewidth=1.0,\
         )

legendStr = '$Coarse$ $VMS$'
ax1.plot(PlotCoord,PlotVMSData,label=legendStr,\
         linewidth=0.0,\
         marker='^',markersize=14,\
         markerfacecolor=myVMSColor,markeredgecolor='k',\
         markeredgewidth=1.0,\
         )

legendStr = '$Converged$ $Galerkin$'
ax1.plot(PlotCoord,PlotExactData,label=legendStr,\
         linewidth=0.0,\
         marker='x',markersize=10,\
         markerfacecolor=myExactColor,markeredgecolor='k',\
         markeredgewidth=2.0,\
         )

## -----------------------------------------------------------------------------

# Plot Make up
#-------------

try:
    ax1.set_title(axTitle)
except NameError:
    print "axTitle undefined"

try:
    ax1.set_xticks(xTicks)
except NameError:
    print "xTicks undefined"
try:
   ax1.set_yticks(yTicks)
except NameError:
   print "yTicks undefined"

try:
    ax1.set_xticklabels(xTickLabels)
except NameError:
    print "xTickLabels undefined"
try:
    ax1.set_yticklabels(yTickLabels)
except NameError:
    print "yTickLabels undefined"

ax1.set_xlabel(xLabel)
ax1.set_ylabel(yLabel)
ax1.xaxis.labelpad=15
ax1.yaxis.labelpad=15

#ax1.set_yscale('log')
ax1.yaxis.set_major_formatter(FixedOrderFormatter(-3))

ax1.grid(True,'major',alpha=0.3)

ax1.yaxis.set_ticks(np.delete(ax1.yaxis.get_ticklocs(),0,0))

legendloc='best'
leg_ax1=ax1.legend(loc=legendloc, numpoints=1, labelspacing=0.001, fancybox=True, shadow=False)
leg_ax1.legendPatch.set_alpha(0.4)

##-----------------------------------------------------------------------------

imgPrefix = 'nRV_LinePlot_Variance'
imgType   = 'eps'

plt.savefig(imgPrefix + '.' + imgType, dpi=1000)
plt.show()

#-----------------------------------------------------------------------------


==> graphics/makePlots/nrv/lP_Variance_Error.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-
#-----------------------------------------------------------------------------

import os, sys 
import numpy as np
import scipy as sp
import matplotlib as mp
import matplotlib.pyplot as plt 
from matplotlib.ticker import ScalarFormatter, FormatStrFormatter

#-----------------------------------------------------------------------------

figWidth      = 11
figHeight     = 8.5 
fontSize      = 20
fontSizeTitle = 20
fontSizeTick  = 20
fontSizeLeg   = 20

#fontprops = {'family':'sans-serif','sans-serif':['Helvetica'],'style':'normal'}
#mp.rc('font', **fontprops)
mp.rc('font',**{'family':'serif','serif':['Computer Modern']})
mp.rcParams['text.usetex']        =  True
mp.rcParams['text.latex.unicode'] =  True
mp.rcParams['backend']            = 'pdf'
mp.rcParams['pdf.compression']    = 0 
mp.rcParams['font.size']          = fontSize
mp.rcParams['axes.titlesize']     = fontSizeTitle
mp.rcParams['axes.labelsize']     = fontSize
mp.rcParams['legend.fontsize']    = fontSizeLeg
mp.rcParams['xtick.labelsize']    = fontSizeTick
mp.rcParams['ytick.labelsize']    = fontSizeTick
mp.rcParams['figure.figsize']     = [figWidth, figHeight]

#-----------------------------------------------------------------------------

class FixedOrderFormatter(ScalarFormatter):
    """Formats axis ticks using scientific notation with a constant order of magnitude"""
    def __init__(self, order_of_mag=0, useOffset=True, useMathText=False):
        self._order_of_mag = order_of_mag
        ScalarFormatter.__init__(self, useOffset=useOffset,useMathText=useMathText)
    def _set_orderOfMagnitude(self, range):
        """Over-riding this to avoid having orderOfMagnitude reset elsewhere"""
        self.orderOfMagnitude = self._order_of_mag

#-----------------------------------------------------------------------------

fig1 = plt.figure(1)
fig1.clf()

ax1 = fig1.add_subplot(111)

#-----------------------------------------------------------------------------

## Plot Exact Solution
## -------------------

xLabel    = '$x$'
yLabel    = '$\\left| \mathrm{Var}(u^{h,p}) - \mathrm{Var}(u) \\right|$'

## xTick 
## -----
xMin        = 0
xMax        = 1
xNumTicks   = 5
xTicks      = np.linspace(xMin, xMax, xNumTicks)
xTickLabels = ['0','0.25','0.5','0.75','1']

## yTick 
## -----
#yMin        = 0
#yMax        = 1
#yNumTicks   = 4
#yTicks      = np.linspace(yMin, yMax, yNumTicks)
#yTickLabels = []

## -----------------------------------------------------------------------------

fileName    = 'D1_Galerkin_variance'
DataGalerkin= np.loadtxt(fileName)
fileName    = 'D1_VMS_variance'
DataVMS     = np.loadtxt(fileName)
fileName    = 'D5_Galerkin_variance_at_D1'
DataExact   = np.loadtxt(fileName)

NodeCoord    = DataGalerkin[0,:]
GalerkinSoln = DataGalerkin[1,:]
NodeCoord    = DataVMS[0,:]
VMSSoln      = DataVMS[1,:]
PlotGrid     = DataExact[0,:]
ExactSoln    = DataExact[1,:]

nNode    = 21
nIntNode = 19
IntNodeCoord = np.delete(NodeCoord,[0,nNode-1])

PlotCoord        = IntNodeCoord

PlotGalerkinData = np.delete(abs(GalerkinSoln-ExactSoln),[0,nNode-1])
PlotVMSData      = np.delete(abs(VMSSoln-ExactSoln),[0,nNode-1])

myGalerkinColor ='#1EB20C'
myVMSColor      ='#E82C0C'
myExactColor    ='0.25'
legendStr = '$Coarse$ $Galerkin$'
ax1.plot(PlotCoord,PlotGalerkinData,label=legendStr,\
         linewidth=0.0,\
         marker='o',markersize=12,\
         markerfacecolor=myGalerkinColor,
         markeredgewidth=1.0,\
         )

legendStr = '$Coarse$ $VMS$'
ax1.plot(PlotCoord,PlotVMSData,label=legendStr,\
         linewidth=0.0,\
         marker='^',markersize=14,\
         markerfacecolor=myVMSColor,markeredgecolor='k',\
         markeredgewidth=1.0,\
         )

## -----------------------------------------------------------------------------

# Plot Make up
#-------------

try:
    ax1.set_title(axTitle)
except NameError:
    print "axTitle undefined"

try:
    ax1.set_xticks(xTicks)
except NameError:
    print "xTicks undefined"
try:
   ax1.set_yticks(yTicks)
except NameError:
   print "yTicks undefined"

try:
    ax1.set_xticklabels(xTickLabels)
except NameError:
    print "xTickLabels undefined"
try:
    ax1.set_yticklabels(yTickLabels)
except NameError:
    print "yTickLabels undefined"

ax1.set_xlabel(xLabel)
ax1.set_ylabel(yLabel)
ax1.xaxis.labelpad=15
ax1.yaxis.labelpad=15

ax1.set_yscale('log')
#ax1.set_ylim([0,0.01])
#ax1.yaxis.set_major_formatter(FixedOrderFormatter(-3))

ax1.grid(True,'major',alpha=0.3)

ax1.yaxis.set_ticks(np.delete(ax1.yaxis.get_ticklocs(),0,0))

legendloc='best'
leg_ax1=ax1.legend(loc=legendloc, numpoints=1, labelspacing=0.001, fancybox=True, shadow=False)
leg_ax1.legendPatch.set_alpha(0.4)

##-----------------------------------------------------------------------------

imgPrefix = 'nRV_LinePlot_Variance_Error'
imgType   = 'pdf'

plt.savefig(imgPrefix + '.' + imgType, dpi=1000)
plt.show()

#-----------------------------------------------------------------------------


==> graphics/makePlots/nrv/lP_advFieldRealization.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-

#-----------------------------------------------------------------------------

import os, sys 
import numpy as np
import matplotlib as mp
import matplotlib.pyplot as plt 

#-----------------------------------------------------------------------------

figWidth      = 11
figHeight     = 8.5 
fontSize      = 30
fontSizeTitle = 24
fontSizeTick  = 24
fontSizeLeg   = 24
mp.rc('font',**{'family':'serif','serif':['Computer Modern']})
mp.rcParams['text.usetex']        =  True
mp.rcParams['text.latex.unicode'] =  True
mp.rcParams['backend']            = 'pdf'
mp.rcParams['pdf.compression']    = 0 
mp.rcParams['font.size']          = fontSize
mp.rcParams['axes.titlesize']     = fontSizeTitle
mp.rcParams['axes.labelsize']     = fontSize
mp.rcParams['legend.fontsize']    = fontSizeLeg
mp.rcParams['xtick.labelsize']    = fontSizeTick
mp.rcParams['ytick.labelsize']    = fontSizeTick
mp.rcParams['figure.figsize']     = [figWidth, figHeight]

#-----------------------------------------------------------------------------

class ReturnValue(object):
  def __init__(self,v0, v1, v2, v3, v4, v5, v6):
     self.nRV           = v0
     self.StochasticVar = v1
     self.nSPar         = v2
     self.maxNodeSPar   = v3
     self.NNodeSPar     = v4
     self.PhyGrid       = v5
     self.AdvField      = v6

def ReadFromFile(fileName):
    if (os.path.exists(fileName)):

       FileHandler = open(fileName,'r')

       v0 = int(FileHandler.readline())
       v1 = np.array(FileHandler.readline().split(), dtype=np.float)
       v2 = int(FileHandler.readline())
       v3 = int(FileHandler.readline())

       v4 = np.zeros([v2],dtype=np.int)
       v5 = np.zeros([v2,v3],dtype=np.float)
       v6 = np.zeros([v2,v3],dtype=np.float)
       for i in range(0,v2):
           v4[i] = int(FileHandler.readline())
           v5[i][0:v4[i]] = np.array(FileHandler.readline().split(), dtype=np.float)
           v6[i][0:v4[i]] = np.array(FileHandler.readline().split(), dtype=np.float)

       return ReturnValue(v0, v1, v2, v3, v4, v5, v6)

    else:
        sys.exit('File %s not in path' %fileName)

#-----------------------------------------------------------------------------

Data = ReadFromFile('D1_advField_realization')

nSPar = Data.nSPar
AdvFieldSPar = Data.AdvField[0:nSPar,0]
PlotAlpha    = AdvFieldSPar/np.sum(AdvFieldSPar)

fig1 = plt.figure(1)
fig1.clf()
ax1 = fig1.add_subplot(111)

bbox_props = dict(boxstyle="round", fc="w", ec="0.5", alpha=0.9)

for iSPar in range(0,nSPar):
    nNode_iSPar    = Data.NNodeSPar[iSPar]
    PhyGrid_iSPar  = Data.PhyGrid[iSPar][:]
    AdvField_iSPar = Data.AdvField[iSPar][:]
    #myAlpha = 1-0.8*PlotAlpha[iSPar]
    myAlpha = 1-PlotAlpha[iSPar]
    print myAlpha
    ax1.fill_between(PhyGrid_iSPar,AdvField_iSPar,0,\
#                     alpha=PlotAlpha[iSPar],linewidth=0.5,facecolor=(0.0,0.7,0.7))
                     linewidth=0.5,facecolor=(0.60,0.60,myAlpha))
    if iSPar==0:
       legendStr = '$Coarse$ $grid$'
       ax1.plot(PhyGrid_iSPar,np.zeros([nNode_iSPar]),label=legendStr,\
                linestyle='None',\
                marker='*',markersize=05,markerfacecolor='k')
    else:
       ax1.plot(PhyGrid_iSPar,np.zeros([nNode_iSPar]),linestyle='None',\
                marker='*',markersize=05,markerfacecolor='k')
    ax1.text(np.mean(PhyGrid_iSPar),np.mean([np.mean(AdvField_iSPar),0]),str(iSPar+1),\
             ha='center', va='center',size=20,
             bbox=bbox_props)

#-----------------------------------------------------------------------------

# Plot Make up

# label + Title
# -------------
# axTitle   = '$A$ $realization$ $of$ $the$ $advective$ $field$ $\\beta$'
xLabel    = '$x$'
#yLabel    = '$\\beta(x,{\\xi}^{\\dagger})$'
yLabel    = '$\\beta(x,\\tilde{\\xi})$'

# xTick 
# -----
xMin        = 0
xMax        = 1
xNumTicks   = 5
xTicks      = np.linspace(xMin, xMax, xNumTicks)
xTickLabels = ['0','0.25','0.5','0.75','1']

# yTick 
# -----
#yMin      =
#yMax      =
#yNumTicks =
#yTicks    = np.linspace(yMin, yMax, yNumTicks)

#-----------------------------------------------------------------------------


try:
    ax1.set_title(axTitle)
except NameError:
    print "axTitle undefined"
try:
    ax1.set_xticks(xTicks)
except NameError:
    print "xTicks undefined"
try:
    ax1.set_yticks(yTicks)
except NameError:
    print "yTicks undefined"

ax1.set_xlabel(xLabel)
ax1.set_ylabel(yLabel)
ax1.xaxis.labelpad=15
ax1.yaxis.labelpad=15

ax1.set_xticklabels(xTickLabels)
ax1.yaxis.set_ticks(np.delete(ax1.yaxis.get_ticklocs(),[0]))

ax1.grid(True,'major',alpha=0.2)

legendloc='best'
leg_ax1=ax1.legend(loc=legendloc, numpoints=1, labelspacing=0.001, fancybox=True, shadow=False)
leg_ax1.legendPatch.set_alpha(0.8)

imgPrefix = 'nRV_LinePlot_advFieldRealization'
imgType   = 'eps'
plt.savefig(imgPrefix + '.' + imgType, dpi=1000)

plt.show()

#-----------------------------------------------------------------------------


==> graphics/makePlots/nrv/lP_lP_Mean_Variance.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-
#-----------------------------------------------------------------------------

import os, sys 
import numpy as np
import scipy as sp
import matplotlib as mp
import matplotlib.pyplot as plt 
import matplotlib.gridspec as GridSpec
from matplotlib.ticker import ScalarFormatter, FormatStrFormatter

#-----------------------------------------------------------------------------

figWidth      = 15
figHeight     = 9.5 
fontSize      = 20
fontSizeTitle = 20
fontSizeTick  = 20
fontSizeLeg   = 20

#fontprops = {'family':'sans-serif','sans-serif':['Helvetica'],'style':'normal'}
#mp.rc('font', **fontprops)
mp.rc('font',**{'family':'serif','serif':['Computer Modern']})
mp.rcParams['text.usetex']        =  True
mp.rcParams['text.latex.unicode'] =  True
mp.rcParams['backend']            = 'pdf'
mp.rcParams['pdf.compression']    = 0 
mp.rcParams['font.size']          = fontSize
mp.rcParams['axes.titlesize']     = fontSizeTitle
mp.rcParams['axes.labelsize']     = fontSize
mp.rcParams['legend.fontsize']    = fontSizeLeg
mp.rcParams['xtick.labelsize']    = fontSizeTick
mp.rcParams['ytick.labelsize']    = fontSizeTick
mp.rcParams['figure.figsize']     = [figWidth, figHeight]

#-----------------------------------------------------------------------------
#-----------------------------------------------------------------------------

class FixedOrderFormatter(ScalarFormatter):
    """Formats axis ticks using scientific notation with a constant order of magnitude"""
    def __init__(self, order_of_mag=0, useOffset=True, useMathText=False):
        self._order_of_mag = order_of_mag
        ScalarFormatter.__init__(self, useOffset=useOffset,useMathText=useMathText)
    def _set_orderOfMagnitude(self, range):
        """Over-riding this to avoid having orderOfMagnitude reset elsewhere"""
        self.orderOfMagnitude = self._order_of_mag

#-----------------------------------------------------------------------------
#-----------------------------------------------------------------------------


# fig1 = plt.figure(figsize=(figWidth,figWidth/2.0),dpi=1000)
fig1 = plt.figure(1)
fig1.clf()
gs = GridSpec.GridSpec(1,2)

ax1 = fig1.add_subplot(gs[0,0:1])
ax2 = fig1.add_subplot(gs[0,1:])

#-----------------------------------------------------------------------------

## xTick 
## -----
xMin        = 0
xMax        = 1
xNumTicks   = 5
xTicks      = np.linspace(xMin, xMax, xNumTicks)

myGalerkinColor ='#1EB20C'
myVMSColor      ='#E82C0C'
myExactColor    ='0.25'

nNode    = 21
nIntNode = 19


##-----------------------------------------------------------------------------
##-----------------------------------------------------------------------------

## Plot Mean
## ---------

fileName    = 'D1_Galerkin_mean'
DataGalerkin= np.loadtxt(fileName)
fileName    = 'D1_VMS_mean'
DataVMS     = np.loadtxt(fileName)
fileName    = 'D5_Galerkin_mean_at_D1'
DataExact   = np.loadtxt(fileName)

NodeCoord    = DataGalerkin[0,:]
GalerkinSoln = DataGalerkin[1,:]
VMSSoln      = DataVMS[1,:]
ExactSoln    = DataExact[1,:]

IntNodeCoord     = np.delete(NodeCoord,[0,nNode-1])
PlotCoord        = IntNodeCoord

PlotGalerkinData = np.delete(GalerkinSoln,[0,nNode-1])
PlotVMSData      = np.delete(VMSSoln,[0,nNode-1])
PlotExactData    = np.delete(ExactSoln,[0,nNode-1])

legendStr = '$Coarse$ $Galerkin$'
ax1.plot(PlotCoord,PlotGalerkinData,label=legendStr,\
         linewidth=0.0,\
         marker='o',markersize=12,\
         markerfacecolor=myGalerkinColor,
         markeredgewidth=1.0,\
         )

legendStr = '$Coarse$ $VMS$'
ax1.plot(PlotCoord,PlotVMSData,label=legendStr,\
         linewidth=0.0,\
         marker='^',markersize=14,\
         markerfacecolor=myVMSColor,markeredgecolor='k',\
         markeredgewidth=1.0,\
         )

legendStr = '$Converged$ $Galerkin$'
ax1.plot(PlotCoord,PlotExactData,label=legendStr,\
         linewidth=0.0,\
         marker='x',markersize=10,\
         markerfacecolor=myExactColor,markeredgecolor='k',\
         markeredgewidth=2.0,\
         )

# Plot Make up
## -----------

#ax1.set_yscale('log')
ax1.grid(True,'major',alpha=0.3)

xLabel    = '$x$'
yLabel    = '$\\mathrm{E}[u^{h,p}]$'

ax1.set_xlabel(xLabel)
ax1.set_ylabel(yLabel)
ax1.xaxis.labelpad=15
ax1.yaxis.labelpad=15

ax1.set_title('(a)',position=(0.5,-0.20),transform=ax1.transAxes,
              fontsize=16, fontweight='bold')

ax1.set_xticks(xTicks)
xTickLabels = ['0','0.25','0.5','0.75','1']
ax1.set_xticklabels(xTickLabels)

ax1.yaxis.set_ticks(np.delete(ax1.yaxis.get_ticklocs(),0,0))
ax1.yaxis.set_major_formatter(FixedOrderFormatter(0))

legendloc='upper left'
leg_ax1=ax1.legend(loc=legendloc, numpoints=1, labelspacing=0.001, fancybox=True, shadow=False)
leg_ax1.legendPatch.set_alpha(0.8)

## -----------------------------------------------------------------------------
## -----------------------------------------------------------------------------

## Plot Variance
## -------------

fileName    = 'D1_Galerkin_variance'
DataGalerkin= np.loadtxt(fileName)
fileName    = 'D1_VMS_variance'
DataVMS     = np.loadtxt(fileName)
fileName    = 'D5_Galerkin_variance_at_D1'
DataExact   = np.loadtxt(fileName)

NodeCoord    = DataGalerkin[0,:]
GalerkinSoln = DataGalerkin[1,:]
VMSSoln      = DataVMS[1,:]
ExactSoln    = DataExact[1,:]

IntNodeCoord     = np.delete(NodeCoord,[0,nNode-1])
PlotCoord        = IntNodeCoord

PlotGalerkinData = np.delete(GalerkinSoln,[0,nNode-1])
PlotVMSData      = np.delete(VMSSoln,[0,nNode-1])
PlotExactData    = np.delete(ExactSoln,[0,nNode-1])

legendStr = '$Coarse$ $Galerkin$'
ax2.plot(PlotCoord,PlotGalerkinData,label=legendStr,\
         linewidth=0.0,\
         marker='o',markersize=12,\
         markerfacecolor=myGalerkinColor,
         markeredgewidth=1.0,\
         )

legendStr = '$Coarse$ $VMS$'
ax2.plot(PlotCoord,PlotVMSData,label=legendStr,\
         linewidth=0.0,\
         marker='^',markersize=14,\
         markerfacecolor=myVMSColor,markeredgecolor='k',\
         markeredgewidth=1.0,\
         )

legendStr = '$Converged$ $Galerkin$'
ax2.plot(PlotCoord,PlotExactData,label=legendStr,\
         linewidth=0.0,\
         marker='x',markersize=10,\
         markerfacecolor=myExactColor,markeredgecolor='k',\
         markeredgewidth=2.0,\
         )

# Plot Make up
## -----------

#ax2.set_yscale('log')
ax2.grid(True,'major',alpha=0.3)

xLabel    = '$x$'
yLabel    = '$\\mathrm{Var}(u^{h,p})$'

ax2.set_xlabel(xLabel)
ax2.set_ylabel(yLabel)
ax2.xaxis.labelpad=15
ax2.yaxis.labelpad=15

ax2.set_title('(b)',position=(0.5,-0.20),transform=ax2.transAxes,
              fontsize=16, fontweight='bold')

ax2.set_xticks(xTicks)
xTickLabels = ['0','0.25','0.5','0.75','1']
ax2.set_xticklabels(xTickLabels)

ax2.yaxis.set_major_formatter(FixedOrderFormatter(-3))
ax2.yaxis.set_ticks(np.delete(ax2.yaxis.get_ticklocs(),0,0))

legendloc='upper left'
leg_ax2=ax2.legend(loc=legendloc, numpoints=1, labelspacing=0.001, fancybox=True, shadow=False)
leg_ax2.legendPatch.set_alpha(0.8)

## -----------------------------------------------------------------------------
## -----------------------------------------------------------------------------

gs.tight_layout(fig1,w_pad=3.5,pad=1.08)

imgPrefix = 'nRV_LinePlot_LinePlot_Mean_Variance'
imgType   = 'pdf'
plt.savefig(imgPrefix + '.' + imgType, dpi=1000)

plt.show()

#-----------------------------------------------------------------------------


==> graphics/makePlots/nrv/lP_lP_lP_OBSolnCof.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-

#-----------------------------------------------------------------------------

import os, sys
import numpy as np
import matplotlib as mp
import matplotlib.pyplot as plt
import matplotlib.gridspec as GridSpec
from matplotlib.ticker import ScalarFormatter, FormatStrFormatter, FuncFormatter

#-----------------------------------------------------------------------------

figWidth      = 15
figHeight     = 8.5
fontSize      = 26
fontSizeTitle = 22
fontSizeTick  = 22
fontSizeLeg   = 16
mp.rc('font',**{'family':'serif','serif':['Computer Modern']})
mp.rcParams['text.usetex']        =  True
mp.rcParams['text.latex.unicode'] =  True
mp.rcParams['backend']            = 'pdf'
mp.rcParams['pdf.compression']    = 0
mp.rcParams['font.size']          = fontSize
mp.rcParams['axes.titlesize']     = fontSizeTitle
mp.rcParams['axes.labelsize']     = fontSize
mp.rcParams['legend.fontsize']    = fontSizeLeg
mp.rcParams['xtick.labelsize']    = fontSizeTick
mp.rcParams['ytick.labelsize']    = fontSizeTick
mp.rcParams['figure.figsize']     = [figWidth, figHeight]

#-----------------------------------------------------------------------------

class ReturnValue(object):
  def __init__(self,v0, v1, v2, v3, v4):
     self.nIntNode      = v0
     self.maxOrderGPC   = v1
     self.nGPCBasis     = v2
     self.OrderGPCBasis = v3
     self.OBSolnCof     = v4

def ReadFromFile(fileName):
    if (os.path.exists(fileName)):
       FileHandler = open(fileName,'r')

       v0 = int(FileHandler.readline())
       v1 = int(FileHandler.readline())
       v2 = int(FileHandler.readline())

       v3 = np.array(FileHandler.readline().split(), dtype=np.int)

       v4 = np.zeros([v2,v0],dtype=np.float)
       for i in range(0,v2):
           v4[i][:] = np.array(FileHandler.readline().split(), dtype=np.float)

       FileHandler.close()	   
       return ReturnValue(v0, v1, v2, v3, v4)
    else:
        sys.exit('File %s not in path' %fileName)

#-----------------------------------------------------------------------------

def myTickFun(x, pos):
    'The two args are the value and tick position'
    return '%1.2f' %(x)

#-----------------------------------------------------------------------------

class FixedOrderFormatter(ScalarFormatter):
    """Formats axis ticks using scientific notation with a constant order of magnitude"""
    def __init__(self, order_of_mag=0, useOffset=True, useMathText=False):
        self._order_of_mag = order_of_mag
        ScalarFormatter.__init__(self, useOffset=useOffset,useMathText=useMathText)
    def _set_orderOfMagnitude(self, range):
        """Over-riding this to avoid having orderOfMagnitude reset elsewhere"""
        self.orderOfMagnitude = self._order_of_mag

#-----------------------------------------------------------------------------

Suffix1 = '_OBSolnCof'
Suffix2 = '_at_D1'

cG   = ReadFromFile('D1_Galerkin' + Suffix1)
cVMS = ReadFromFile('D1_VMS' + Suffix1)
fG   = ReadFromFile('D5_Galerkin' + Suffix1 + Suffix2) 

maxOrderGPC   = cG.maxOrderGPC
nGPCBasis     = cG.nGPCBasis
OrderGPCBasis = cG.OrderGPCBasis
nIntNode      = cG.nIntNode
ListIntNode   = np.linspace(2, nIntNode, nIntNode)

cGError   = np.absolute(np.subtract(cG.OBSolnCof,fG.OBSolnCof))
cVMSError = np.absolute(np.subtract(cVMS.OBSolnCof,fG.OBSolnCof))

#GData   = np.absolute(cG.OBSolnCof)
#VMSData = np.absolute(cVMS.OBSolnCof)
GData     = cGError
VMSData   = cVMSError

#-----------------------------------------------------------------------------

fig1 = plt.figure(1)
fig1.clf()

gs =  GridSpec.GridSpec(1, 3)
ax1 = fig1.add_subplot(gs[0])
ax2 = fig1.add_subplot(gs[1])
ax3 = fig1.add_subplot(gs[2])

#-----------------------------------------------------------------------------

xMin        = 0.0
xMax        = 1.0

xNumTicks   = 5

#xNumTicks   = nIntNode+2
#hElem       = (xMax-xMin)/(nIntNode+1)
#xTickLabels = ['0','','','',str(5*hElem),'','','','',str(10*hElem),'','','','',str(15*hElem),'','','','','',str(20*hElem)]

xTicks      = np.linspace(xMin, xMax, xNumTicks)

xLabel    = '$x$'
#yLabel    = '$Absolute$ $error$ $of$ $gPC$ $coefficient$'
#yLabel    = '$|u^{h,p}_{i,m} - u_{i,m}|$'
yLabel    = '$|\\hat{u}^{h,p}_{i,m} - \\hat{u}_{i,m}|$'
y1Label    = '$|u^{h,p}_{i,0} - u_{i,0}|$'
y2Label    = '$|u^{h,p}_{i,1} - u_{i,1}|$'
y3Label    = '$|u^{h,p}_{i,2} - u_{i,2}|$'

myGalerkinColor ='#1EB20C'
myVMSColor      ='#E82C0C'

nNode        = nIntNode+2
NodeCoord    = np.linspace(xMin,xMax,nNode)
IntNodeCoord = np.delete(NodeCoord,[0,nNode-1])
XPlotArray   = IntNodeCoord

#-----------------------------------------------------------------------------
#-----------------------------------------------------------------------------

minOrder = 0
maxOrder = 0

Marker          = ['o','D','x','1','3','4','2']
MarkerSize      = [10, 10, 10, 10, 10, 10,10]
MarkerFaceColor = [myGalerkinColor,myGalerkinColor,myGalerkinColor,myGalerkinColor,myGalerkinColor,myGalerkinColor,myGalerkinColor]
MarkerEdgeWidth = [0,2,2,2,2,2,2]
MarkerEdgeColor = ['k','k',myGalerkinColor,myGalerkinColor,myGalerkinColor,myGalerkinColor,myGalerkinColor]
LegendFlag = np.tile(True, (maxOrderGPC+1,1))
for iGPC in range(0,nGPCBasis):
    iGPCOrder = OrderGPCBasis[iGPC]
    if iGPCOrder>=minOrder and iGPCOrder<=maxOrder:
       if LegendFlag[iGPCOrder]:
          LegendFlag[iGPCOrder] = False
	  #legendStr = '$Galerkin$, $gPC$ order = ' + str(iGPCOrder)
	  legendStr = '$m='+ str(iGPCOrder) + ', Galerkin$'
          ax1.plot(XPlotArray,GData[iGPC][:],linestyle='None',label=legendStr,\
                   marker=Marker[iGPCOrder],markersize=MarkerSize[iGPCOrder],\
                   markerfacecolor=MarkerFaceColor[iGPCOrder],\
                   markeredgecolor=MarkerEdgeColor[iGPCOrder],\
                   markeredgewidth=MarkerEdgeWidth[iGPCOrder],\
                   )
       else:
          ax1.plot(XPlotArray,GData[iGPC][:],linestyle='None',\
                   marker=Marker[iGPCOrder],markersize=MarkerSize[iGPCOrder],\
                   markerfacecolor=MarkerFaceColor[iGPCOrder],\
                   markeredgecolor=MarkerEdgeColor[iGPCOrder],\
                   markeredgewidth=MarkerEdgeWidth[iGPCOrder],\
                   )

Marker          = ['^','s','*','1','3','4','2']
MarkerSize      = [10, 10, 10, 10, 10, 10,10]
MarkerEdgeWidth = [0,2,1,2,2,2,2]
MarkerFaceColor = [myVMSColor,myVMSColor,myVMSColor,myVMSColor,myVMSColor,myVMSColor,myVMSColor]
MarkerEdgeColor = ['k','k','k',myVMSColor,myVMSColor,myVMSColor,myVMSColor]
LegendFlag = np.tile(True, (maxOrderGPC+1,1))
for iGPC in range(0,nGPCBasis):
    iGPCOrder = OrderGPCBasis[iGPC]
    if iGPCOrder>=minOrder and iGPCOrder<=maxOrder:
       if LegendFlag[iGPCOrder]:
          LegendFlag[iGPCOrder] = False
	  legendStr = '$m='+ str(iGPCOrder) + ', VMS$'
	  #legendStr = '$VMS$, $\\quad$ $gPC$ order = ' + str(iGPCOrder)
          ax1.plot(XPlotArray,VMSData[iGPC][:],linestyle='None',label=legendStr,\
                  marker=Marker[iGPCOrder],markersize=MarkerSize[iGPCOrder],\
                   markerfacecolor=MarkerFaceColor[iGPCOrder],\
                   markeredgecolor=MarkerEdgeColor[iGPCOrder],\
                   markeredgewidth=MarkerEdgeWidth[iGPCOrder],\
                   )
       else:	  
          ax1.plot(XPlotArray,VMSData[iGPC][:],linestyle='None',\
                   marker=Marker[iGPCOrder],markersize=MarkerSize[iGPCOrder],\
                   markerfacecolor=MarkerFaceColor[iGPCOrder],\
                   markeredgecolor=MarkerEdgeColor[iGPCOrder],\
                   markeredgewidth=MarkerEdgeWidth[iGPCOrder],\
                   )

# Plot Make up
# -------------

ax1.set_xticks(xTicks)

try:
    ax1.set_xticklabels(xTickLabels)
except NameError:
    print "xTickLabels undefined"
 

ax1.set_xlabel(xLabel)
ax1.set_ylabel(yLabel)
ax1.xaxis.labelpad=15
ax1.yaxis.labelpad=15

legendloc='best'
leg_ax1=ax1.legend(loc=legendloc, numpoints=1, labelspacing=0.001, fancybox=True, shadow=False)
leg_ax1.legendPatch.set_alpha(0.8)

#-----------------------------------------------------------------------------
#-----------------------------------------------------------------------------

minOrder = 1
maxOrder = 1

Marker          = ['o','D','x','1','3','4','2']
MarkerSize      = [10, 10, 10, 10, 10, 10,10]
MarkerFaceColor = [myGalerkinColor,myGalerkinColor,myGalerkinColor,myGalerkinColor,myGalerkinColor,myGalerkinColor,myGalerkinColor]
MarkerEdgeWidth = [0,2,2,2,2,2,2]
MarkerEdgeColor = ['k','k',myGalerkinColor,myGalerkinColor,myGalerkinColor,myGalerkinColor,myGalerkinColor]
LegendFlag = np.tile(True, (maxOrderGPC+1,1))
for iGPC in range(0,nGPCBasis):
    iGPCOrder = OrderGPCBasis[iGPC]
    if iGPCOrder>=minOrder and iGPCOrder<=maxOrder:
       if LegendFlag[iGPCOrder]:
          LegendFlag[iGPCOrder] = False
	  legendStr = '$m='+ str(iGPCOrder) + ', Galerkin$'
	  #legendStr = '$Galerkin$, $gPC$ order = ' + str(iGPCOrder)
          ax2.plot(XPlotArray,GData[iGPC][:],linestyle='None',label=legendStr,\
                   marker=Marker[iGPCOrder],markersize=MarkerSize[iGPCOrder],\
                   markerfacecolor=MarkerFaceColor[iGPCOrder],\
                   markeredgecolor=MarkerEdgeColor[iGPCOrder],\
                   markeredgewidth=MarkerEdgeWidth[iGPCOrder],\
                   )
       else:
          ax2.plot(XPlotArray,GData[iGPC][:],linestyle='None',\
                   marker=Marker[iGPCOrder],markersize=MarkerSize[iGPCOrder],\
                   markerfacecolor=MarkerFaceColor[iGPCOrder],\
                   markeredgecolor=MarkerEdgeColor[iGPCOrder],\
                   markeredgewidth=MarkerEdgeWidth[iGPCOrder],\
                   )

Marker          = ['^','s','*','1','3','4','2']
MarkerSize      = [10, 10, 10, 10, 10, 10,10]
MarkerEdgeWidth = [0,2,1,2,2,2,2]
MarkerFaceColor = [myVMSColor,myVMSColor,myVMSColor,myVMSColor,myVMSColor,myVMSColor,myVMSColor]
MarkerEdgeColor = ['k','k','k',myVMSColor,myVMSColor,myVMSColor,myVMSColor]
LegendFlag = np.tile(True, (maxOrderGPC+1,1))
for iGPC in range(0,nGPCBasis):
    iGPCOrder = OrderGPCBasis[iGPC]
    if iGPCOrder>=minOrder and iGPCOrder<=maxOrder:
       if LegendFlag[iGPCOrder]:
          LegendFlag[iGPCOrder] = False
	  legendStr = '$m='+ str(iGPCOrder) + ', VMS$'
	  #legendStr = '$VMS$, $\\quad$ $gPC$ order = ' + str(iGPCOrder)
          ax2.plot(XPlotArray,VMSData[iGPC][:],linestyle='None',label=legendStr,\
                  marker=Marker[iGPCOrder],markersize=MarkerSize[iGPCOrder],\
                   markerfacecolor=MarkerFaceColor[iGPCOrder],\
                   markeredgecolor=MarkerEdgeColor[iGPCOrder],\
                   markeredgewidth=MarkerEdgeWidth[iGPCOrder],\
                   )
       else:	  
          ax2.plot(XPlotArray,VMSData[iGPC][:],linestyle='None',\
                   marker=Marker[iGPCOrder],markersize=MarkerSize[iGPCOrder],\
                   markerfacecolor=MarkerFaceColor[iGPCOrder],\
                   markeredgecolor=MarkerEdgeColor[iGPCOrder],\
                   markeredgewidth=MarkerEdgeWidth[iGPCOrder],\
                   )

# Plot Make up
# -------------

ax2.set_xticks(xTicks)
try:
    ax1.set_xticklabels(xTickLabels)
except NameError:
    print "xTickLabels undefined"

ax2.set_xlabel(xLabel)
ax2.set_ylabel(yLabel)
ax2.xaxis.labelpad=15
ax2.yaxis.labelpad=15

legendloc='best'
leg_ax2=ax2.legend(loc=legendloc, numpoints=1, labelspacing=0.001, fancybox=True, shadow=False)
leg_ax2.legendPatch.set_alpha(0.8)

#-----------------------------------------------------------------------------
#-----------------------------------------------------------------------------

minOrder = 2
maxOrder = 2

Marker          = ['o','D','x','1','3','4','2']
MarkerSize      = [10, 10, 10, 10, 10, 10,10]
MarkerFaceColor = [myGalerkinColor,myGalerkinColor,myGalerkinColor,myGalerkinColor,myGalerkinColor,myGalerkinColor,myGalerkinColor]
MarkerEdgeWidth = [0,2,2,2,2,2,2]
MarkerEdgeColor = ['k','k',myGalerkinColor,myGalerkinColor,myGalerkinColor,myGalerkinColor,myGalerkinColor]
LegendFlag = np.tile(True, (maxOrderGPC+1,1))
for iGPC in range(0,nGPCBasis):
    iGPCOrder = OrderGPCBasis[iGPC]
    if iGPCOrder>=minOrder and iGPCOrder<=maxOrder:
       if LegendFlag[iGPCOrder]:
          LegendFlag[iGPCOrder] = False
	  legendStr = '$m='+ str(iGPCOrder) + ', Galerkin$'
	  #legendStr = '$Galerkin$, $gPC$ order = ' + str(iGPCOrder)
          ax3.plot(XPlotArray,GData[iGPC][:],linestyle='None',label=legendStr,\
                   marker=Marker[iGPCOrder],markersize=MarkerSize[iGPCOrder],\
                   markerfacecolor=MarkerFaceColor[iGPCOrder],\
                   markeredgecolor=MarkerEdgeColor[iGPCOrder],\
                   markeredgewidth=MarkerEdgeWidth[iGPCOrder],\
                   )
       else:
          ax3.plot(XPlotArray,GData[iGPC][:],linestyle='None',\
                   marker=Marker[iGPCOrder],markersize=MarkerSize[iGPCOrder],\
                   markerfacecolor=MarkerFaceColor[iGPCOrder],\
                   markeredgecolor=MarkerEdgeColor[iGPCOrder],\
                   markeredgewidth=MarkerEdgeWidth[iGPCOrder],\
                   )

Marker          = ['^','s','*','1','3','4','2']
MarkerSize      = [10, 10, 10, 10, 10, 10,10]
MarkerEdgeWidth = [0,2,1,2,2,2,2]
MarkerFaceColor = [myVMSColor,myVMSColor,myVMSColor,myVMSColor,myVMSColor,myVMSColor,myVMSColor]
MarkerEdgeColor = ['k','k','k',myVMSColor,myVMSColor,myVMSColor,myVMSColor]
LegendFlag = np.tile(True, (maxOrderGPC+1,1))
for iGPC in range(0,nGPCBasis):
    iGPCOrder = OrderGPCBasis[iGPC]
    if iGPCOrder>=minOrder and iGPCOrder<=maxOrder:
       if LegendFlag[iGPCOrder]:
          LegendFlag[iGPCOrder] = False
	  legendStr = '$m='+ str(iGPCOrder) + ', VMS$'
	  #legendStr = '$VMS$, $\\quad$ $gPC$ order = ' + str(iGPCOrder)
          ax3.plot(XPlotArray,VMSData[iGPC][:],linestyle='None',label=legendStr,\
                  marker=Marker[iGPCOrder],markersize=MarkerSize[iGPCOrder],\
                   markerfacecolor=MarkerFaceColor[iGPCOrder],\
                   markeredgecolor=MarkerEdgeColor[iGPCOrder],\
                   markeredgewidth=MarkerEdgeWidth[iGPCOrder],\
                   )
       else:	  
          ax3.plot(XPlotArray,VMSData[iGPC][:],linestyle='None',\
                   marker=Marker[iGPCOrder],markersize=MarkerSize[iGPCOrder],\
                   markerfacecolor=MarkerFaceColor[iGPCOrder],\
                   markeredgecolor=MarkerEdgeColor[iGPCOrder],\
                   markeredgewidth=MarkerEdgeWidth[iGPCOrder],\
                   )

# Plot Make up
# -------------

ax3.set_xticks(xTicks)
try:
    ax1.set_xticklabels(xTickLabels)
except NameError:
    print "xTickLabels undefined"

ax3.set_xlabel(xLabel)
ax3.set_ylabel(yLabel)
ax3.xaxis.labelpad=15
ax3.yaxis.labelpad=15

legendloc='best'
leg_ax3=ax3.legend(loc=legendloc, numpoints=1, labelspacing=0.001, fancybox=True, shadow=False)
leg_ax3.legendPatch.set_alpha(0.8)

#-----------------------------------------------------------------------------
#-----------------------------------------------------------------------------

## More make up

ax1.set_title('(a)',position=(0.5,-0.15),transform=ax1.transAxes,fontsize=16, fontweight='bold')
ax2.set_title('(b)',position=(0.5,-0.15),transform=ax2.transAxes,fontsize=16, fontweight='bold')
ax3.set_title('(c)',position=(0.5,-0.15),transform=ax3.transAxes,fontsize=16, fontweight='bold')

ax1.set_yscale('log')
ax2.set_yscale('log')
ax3.set_yscale('log')

#ax1.yaxis.set_major_formatter(FixedOrderFormatter(-15))
#ax2.yaxis.set_major_formatter(FixedOrderFormatter(-15))
#ax3.yaxis.set_major_formatter(FixedOrderFormatter(-15))

#formatter = FuncFormatter(myTickFun)
#ax1.yaxis.set_major_formatter(formatter)
#ax2.yaxis.set_major_formatter(formatter)
#ax3.yaxis.set_major_formatter(formatter)

yMin      = 1e-07
yMax      = 1e0
#ax1.set_ylim(ymin=yMin,ymax=yMax)
ax2.set_ylim(ymin=yMin,ymax=yMax)
ax3.set_ylim(ymin=yMin,ymax=yMax)

ax1.grid(True,'major',alpha=0.3)
ax2.grid(True,'major',alpha=0.3)
ax3.grid(True,'major',alpha=0.3)

ax1.yaxis.set_ticks(np.delete(ax1.yaxis.get_ticklocs(),0,0))
ax2.yaxis.set_ticks(np.delete(ax2.yaxis.get_ticklocs(),0,0))
ax3.yaxis.set_ticks(np.delete(ax3.yaxis.get_ticklocs(),0,0))

gs.tight_layout(fig1,w_pad=2.1,pad=1.08)

#-----------------------------------------------------------------------------

imgPrefix = 'nRV_LinePlot_OBSolnCof'
imgType   = 'eps'
plt.savefig(imgPrefix + '.' + imgType, dpi=1000)

plt.show()

#-----------------------------------------------------------------------------

